Gravitational radiation from inspiralling compact binaries to N$^3$LO in the Effective Field Theory approach

Within the context of the Effective Field Theory (EFT) framework to gravitational dynamics, we compute the Hamiltonian, source quadrupole moment, and gravitational-wave energy flux for (non-spinning) inspiralling compact binaries at next-to-next-to-next-to leading order (N$^3$LO) in the Post-Newtonian (PN) expansion. We use the recently developed $d$-dimensional multipole-expanded effective theory, and explicitly perform the matching to the (pseudo-) stress-energy tensor. The calculation involves Feynman integrals up to three- (conservative) and two-loop (radiative) orders, evaluated within dimensional regularization. Our (ambiguity-free) results confirm (for the first time) the value of the gravitational-wave flux for quasi-circular orbits at 3PN order, while paving the way forward to the inclusion of spin effects as well as higher order computations.

==> anc/3PN_Dynamics_and_Radiation.m <==
(* ::Package:: *)

(* ::Title:: *)
(*3PN Dynamics and Radiation*)


(* ::Text:: *)
(*This file collects the computer-readable analytic expressions, including Lagrangian, Hamiltonian, equations of motion, mass quadrupole, and energy flux, up to 3PN order in "Gravitational radiation from inspiralling compact binaries to N^3LO in the Effective Field Theory approach" by Loris Amalberti,  Zixin Yang, and Rafael A. Porto.*)


(* ::Text:: *)
(*We employ the xAct notations (but xAct is not necessary to read these results), for example,  v[i]:=v^i denote vector; the scalar dot between two vectors is given by  v1\[CenterDot] v2:=Scalar[v1[-i]v2[i]].*)
(*The defined vectors include the binary position x1, x2 and the relative position vector x^i = x1^i - x2^i. The norm vector is defined as n^i = x^i/r where r = |x1 - x2| = |x|. The binary velocity and acceleration are defined similarly: v^i = v1^i - v2^i and a^i = a1^1 - a2^2. The time derivative of vector v[i] is denoted as ParamD[t][v[i]], whereas the second and third time derivative is ParamD[t, t][v[i]] and ParamD[t, t, t][v[i]]. *)
(**)
(*The symbol dm3 denotes the d-dimension expansion factor (d-3), and \[Mu]s is the regularization scale.  *)


(* ::Text:: *)
(*For the initial data we use m1, m2 are the masses of two bodies, M=m1+m2, \[Nu]=m1*m2/M^2, \[Delta]=(m1-m2)/M. G and c represent the Gravitational constant and speed of light. Notice that we kept c in the expression to separate PN order, whereas in the printed text c = 1 is set. See the main text for additional details.*)


(* ::Section:: *)
(*Load xAct`*)


(* ::Text:: *)
(*If you use the xAct, the following setup is useful.*)


<<xAct`xTensor`;

DefManifold[E3,3,{i,j,k,l}];
DefMetric[1,\[Delta]3[-i,-j],CD,{";","D"}];

DefParameter@{t};
DefConstantSymbol/@{G,c,m1,m2,M,\[Nu],r,\[Delta],\[Mu]s,dm3};

DefTensor[n[i],{E3,t}];
DefTensor[x1[i],{E3,t}];
DefTensor[x2[i],{E3,t}];
DefTensor[x[i],{E3,t}];
DefTensor[v1[i],{E3,t}];
DefTensor[v2[i],{E3,t}];
DefTensor[v[i],{E3,t}];
DefTensor[a1[i],{E3,t}];
DefTensor[a2[i],{E3,t}];
DefTensor[a[i],{E3,t}];


(* ::Section:: *)
(*Lagrangian and Hamiltonian*)


(* ::Subsection::Closed:: *)
(*poled Lagrangian*)


(115*G^4*m1^4*m2)/(24*c^6*r^4) + (G^4*m1^4*m2)/(3*c^6*dm3*r^4) + (61*G^4*m1^3*m2^2)/(6*c^6*r^4) + (7*G^4*m1^3*m2^2)/(3*c^6*dm3*r^4) + (61*G^4*m1^2*m2^3)/(6*c^6*r^4) + 
 (7*G^4*m1^2*m2^3)/(3*c^6*dm3*r^4) + (115*G^4*m1*m2^4)/(24*c^6*r^4) + (G^4*m1*m2^4)/(3*c^6*dm3*r^4) + (G^4*m1^3*m2^2*Pi^2)/(2*c^6*r^4) + (G^4*m1^2*m2^3*Pi^2)/(2*c^6*r^4) - 
 (3*G^3*m1^3*m2)/(2*c^4*r^3) - (G^3*m1^2*m2^2)/(c^4*r^3) - (3*G^3*m1*m2^3)/(2*c^4*r^3) - (G^2*m1^2*m2)/(2*c^2*r^2) - (G^2*m1*m2^2)/(2*c^2*r^2) + (G*m1*m2)/r - 
 (2*G^4*m1^4*m2*Log[r^2*\[Mu]s])/(3*c^6*r^4) - (14*G^4*m1^3*m2^2*Log[r^2*\[Mu]s])/(3*c^6*r^4) - (14*G^4*m1^2*m2^3*Log[r^2*\[Mu]s])/(3*c^6*r^4) - (2*G^4*m1*m2^4*Log[r^2*\[Mu]s])/(3*c^6*r^4) - 
 (35*G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(18*c^6) - (G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(3*c^6*dm3) + (G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*a1[i]])/(3*c^6) + 
 (389*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(72*c^6) - (2*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (389*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(72*c^6) - 
 (2*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (15*G*m1*m2*r*Scalar[a1[i]*a2[-i]])/(8*c^4) + (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) + 
 (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) - (35*G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(18*c^6) - (G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(3*c^6*dm3) + 
 (G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*a2[i]])/(3*c^6) + (79*G^3*m1^3*m2*Scalar[a1[-i]*n[i]])/(36*c^6*r^2) + (7*G^3*m1^3*m2*Scalar[a1[-i]*n[i]])/(3*c^6*dm3*r^2) + 
 (311*G^3*m1^2*m2^2*Scalar[a1[-i]*n[i]])/(18*c^6*r^2) + (8*G^3*m1^2*m2^2*Scalar[a1[-i]*n[i]])/(3*c^6*dm3*r^2) - (5*G^3*m1*m2^3*Scalar[a1[-i]*n[i]])/(36*c^6*r^2) + 
 (5*G^3*m1*m2^3*Scalar[a1[-i]*n[i]])/(9*c^6*dm3*r^2) - (29*G^3*m1^2*m2^2*Pi^2*Scalar[a1[-i]*n[i]])/(32*c^6*r^2) - (G^2*m1^2*m2*Scalar[a1[-i]*n[i]])/(2*c^4*r) - 
 (3*G^2*m1*m2^2*Scalar[a1[-i]*n[i]])/(c^4*r) - (7*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(2*c^6*r^2) - (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(c^6*r^2) - 
 (5*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(6*c^6*r^2) + (51*G*m1*m2*r^2*Scalar[a1[-i]*a1[i]]*Scalar[a1[-i]*n[i]])/(16*c^6) - (G^2*m1^2*m2*Scalar[a1[-i]*n[i]]^2)/(3*c^6) + 
 (5*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]^3)/(16*c^6) - (160*G^3*m1^2*m2^2*Scalar[a2[-i]*n[i]])/(9*c^6*r^2) - (8*G^3*m1^2*m2^2*Scalar[a2[-i]*n[i]])/(3*c^6*dm3*r^2) - 
 (32*G^3*m1*m2^3*Scalar[a2[-i]*n[i]])/(9*c^6*r^2) - (26*G^3*m1*m2^3*Scalar[a2[-i]*n[i]])/(9*c^6*dm3*r^2) + (29*G^3*m1^2*m2^2*Pi^2*Scalar[a2[-i]*n[i]])/(32*c^6*r^2) + 
 (3*G^2*m1*m2^2*Scalar[a2[-i]*n[i]])/(c^4*r) + (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*n[i]])/(c^6*r^2) + (13*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[a2[-i]*n[i]])/(3*c^6*r^2) + 
 (5*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(6*c^6) + (5*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(6*c^6) - 
 (G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(8*c^4) - (G^2*m1*m2^2*Scalar[a2[-i]*n[i]]^2)/(3*c^6) + (3*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(4*c^6*r^3) + 
 (G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) - (253*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(6*c^6*r^3) - (8*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) - 
 (11*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(4*c^6*r^3) - (2*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(3*c^6*dm3*r^3) + (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^3) - 
 (3*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2)/(c^4*r^2) + (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^2) - (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^3) + 
 (12*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^3) + (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^3) + 
 (51*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^4) - 
 (23*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + (3*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r) - 
 (15*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[n[i]*v1[-i]]^2)/(16*c^6) + (5*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + 
 (13*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^4)/(2*c^6*r^2) - (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^4)/(c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4)/(8*c^4*r) + 
 (15*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^4)/(16*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^6)/(16*c^6*r) + (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(4*c^4) + 
 (32*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(3*c^6*r) - (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(c^6*r) + 
 (33*G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(4*c^6) - (11*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[-i]*v1[i]])/(4*c^6) + 
 (79*G*m1*m2*r*Scalar[a1[-i]*v1[i]]^2)/(8*c^6) - (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*v1[i]])/(3*c^6*r) + (m1*Scalar[v1[-i]*v1[i]])/2 + 
 (5*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(6*c^6*r^3) - (G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(3*c^6*dm3*r^3) + (133*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(18*c^6*r^3) + 
 (8*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(3*c^6*dm3*r^3) + (13*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(9*c^6*r^3) + (2*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(9*c^6*dm3*r^3) - 
 (49*G^3*m1^2*m2^2*Pi^2*Scalar[v1[-i]*v1[i]])/(64*c^6*r^3) + (7*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]])/(2*c^4*r^2) + (3*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]])/(4*c^4*r^2) + 
 (3*G*m1*m2*Scalar[v1[-i]*v1[i]])/(2*c^2*r) + (G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(2*c^6*r^3) - (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(c^6*r^3) - 
 (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(3*c^6*r^3) + (11*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[-i]*v1[i]])/(2*c^6) + 
 (9*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(8*c^4) + (G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(3*c^6*r) - 
 (2*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(c^6*r) + (3*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^6) + 
 (13*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(6*c^6*r) - (10*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^2) + 
 (15*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^2) - (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^4*r) - 
 (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/c^6 + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[-i]*v1[i]])/(2*c^6*r) + 
 (14*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v1[-i]*v1[i]])/c^6 + (m1*Scalar[v1[-i]*v1[i]]^2)/(8*c^2) + (11*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + 
 (29*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]^2)/(16*c^6*r^2) + (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^2)/(c^4*r) + (5*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]^2)/(2*c^6) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r) + (m1*Scalar[v1[-i]*v1[i]]^3)/(16*c^4) + (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^3)/(c^6*r) + 
 (5*m1*Scalar[v1[-i]*v1[i]]^4)/(128*c^6) + (3*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - (2*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^3) + 
 (262*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r^3) + (16*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^3) + 
 (10*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) + (4*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*dm3*r^3) - 
 (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^3) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) - 
 (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) - (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(2*c^2*r) + 
 (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - (24*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - 
 (2*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(4*c^4) + 
 (28*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (2*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r) - 
 (28*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - (14*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) - 
 (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) + (7*G*m1*m2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^4) - 
 (11*G^2*m1^2*m2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (11*G^2*m1*m2^2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r) + 
 (17*G^2*m1*m2^2*Scalar[a2[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) - 
 (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) - (3*G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) + 
 (G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^3) - (131*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r^3) - (8*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^3) - 
 (5*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) - (2*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(3*c^6*dm3*r^3) + (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^3) - 
 (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^2) + (2*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^4*r^2) - (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) + 
 (12*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) - 
 (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4) - (2*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + 
 (14*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) + 
 (11*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - (10*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^2) + 
 (5*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^4)/(2*c^6*r^2) - (5*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(3*c^6*r^3) + (2*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(3*c^6*dm3*r^3) - 
 (133*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(9*c^6*r^3) - (16*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(3*c^6*dm3*r^3) - (26*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(9*c^6*r^3) - 
 (4*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(9*c^6*dm3*r^3) + (49*G^3*m1^2*m2^2*Pi^2*Scalar[v1[i]*v2[-i]])/(32*c^6*r^3) - (7*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]])/(c^4*r^2) - 
 (3*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - (7*G*m1*m2*Scalar[v1[i]*v2[-i]])/(2*c^2*r) - (G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + 
 (8*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + (2*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^3) - 
 (7*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(4*c^4) - 
 (7*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) + (G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) - 
 (3*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6) - (13*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + 
 (14*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) + 
 (2*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^4*r) + (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/c^6 - 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/(2*c^6*r) - (10*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/c^6 - 
 (15*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (23*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^2) - 
 (4*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^4*r) - (4*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/c^6 + 
 (4*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) - (4*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r) - 
 (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (23*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + (5*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + (2*G*m1*m2*Scalar[v1[i]*v2[-i]]^2)/(c^4*r) + 
 (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]]^2)/c^6 - (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r) + 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r) - (7*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(4*c^4) - 
 (67*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(6*c^6*r) + (G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(c^6*r) - 
 (6*G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/c^6 + (2*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[-i]*v2[i]])/c^6 - 
 (10*G*m1*m2*r*Scalar[a1[-i]*v1[i]]*Scalar[a1[-i]*v2[i]])/c^6 - (8*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a1[-i]*v2[i]])/c^6 - 
 (7*G*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(4*c^4) + (11*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(3*c^6*r) - 
 (11*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(2*c^6*r) + (4*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/c^6 + 
 (2*G*m1*m2*r*Scalar[a1[-i]*v2[i]]^2)/c^6 + (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*v2[i]])/(3*c^6*r) - (8*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[a2[-i]*v2[i]])/(3*c^6*r) + 
 (m2*Scalar[v2[-i]*v2[i]])/2 + (19*G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(12*c^6*r^3) - (G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(3*c^6*dm3*r^3) + 
 (71*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(9*c^6*r^3) + (8*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(3*c^6*dm3*r^3) + (79*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(36*c^6*r^3) + 
 (2*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(9*c^6*dm3*r^3) - (49*G^3*m1^2*m2^2*Pi^2*Scalar[v2[-i]*v2[i]])/(64*c^6*r^3) + (15*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]])/(4*c^4*r^2) + 
 (G^2*m1*m2^2*Scalar[v2[-i]*v2[i]])/(c^4*r^2) + (3*G*m1*m2*Scalar[v2[-i]*v2[i]])/(2*c^2*r) + (G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) - 
 (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) - (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(3*c^6*r^3) + 
 (13*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(8*c^4) + 
 (7*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(12*c^6*r) - (G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r) + 
 (9*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + (11*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(3*c^6*r) - 
 (11*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^4*r) - 
 (9*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6) + (9*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (11*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) + (23*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + 
 (5*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) + (G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^4*r) + 
 (5*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) + 
 (G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - 
 (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + 
 (G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (23*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - 
 (5*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (2*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^4*r) - 
 (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/c^6 + (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) - 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) + (G*m1*m2*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r) - 
 (2*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]]*Scalar[v2[-i]*v2[i]])/c^6 + (m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^2) + (61*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r^2) + 
 (3*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + (7*G*m1*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^4*r) + (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6) - 
 (7*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) + (3*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]^2)/(4*c^6*r) - 
 (3*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r) + (m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^4) + (11*G*m1*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^6*r) + 
 (5*m2*Scalar[v2[-i]*v2[i]]^4)/(128*c^6) + (23*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (7*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(8*c^6) + (15*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (15*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + (5*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*ParamDN[t][a1[-i]]])/(24*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(4*c^6) + (7*G*m1*m2*r^2*Scalar[a2[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - (G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/
  (16*c^6) - (G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (5*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[i]*ParamDN[t][a1[-i]]])/
  (16*c^6) - (G*m1*m2*r*Scalar[n[i]*v2[-i]]^3*Scalar[n[i]*ParamDN[t][a1[-i]]])/(48*c^6) - (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/
  (4*c^6) - (3*G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - (11*G*m1*m2*r^2*Scalar[a1[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/
  (8*c^6) - (7*G*m1*m2*r^2*Scalar[a2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/
  (8*c^6) + (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(4*c^6) + (7*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/
  (4*c^6) - (7*G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) + (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(4*c^6) + 
 (65*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) + (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/c^6 + 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) - (5*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(2*c^6) + 
 (5*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(4*c^6) - (11*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) - (11*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (35*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) - (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + (5*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (5*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(4*c^6) + (G*m1*m2*r^3*Scalar[n[i]*ParamDN[t][a1[-i]]]*Scalar[n[i]*ParamDN[t][a2[-i]]])/(48*c^6) - 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[ParamDN[t][a1[i]]*ParamDN[t][a2[-i]]])/(144*c^6)


(* ::Subsection::Closed:: *)
(*shifted Lagrangian*)


(103*G^4*m1^4*m2)/(24*c^6*r^4) + (20*G^4*m1^3*m2^2)/(3*c^6*r^4) + (20*G^4*m1^2*m2^3)/(3*c^6*r^4) + (103*G^4*m1*m2^4)/(24*c^6*r^4) + 
 (G^4*m1^3*m2^2*Pi^2)/(2*c^6*r^4) + (G^4*m1^2*m2^3*Pi^2)/(2*c^6*r^4) - (3*G^3*m1^3*m2)/(2*c^4*r^3) - (G^3*m1^2*m2^2)/(c^4*r^3) - 
 (3*G^3*m1*m2^3)/(2*c^4*r^3) - (G^2*m1^2*m2)/(2*c^2*r^2) - (G^2*m1*m2^2)/(2*c^2*r^2) + (G*m1*m2)/r - 
 (35*G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(18*c^6) - (G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(3*c^6*dm3) + 
 (G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*a1[i]])/(3*c^6) + (389*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(72*c^6) - 
 (2*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (389*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(72*c^6) - 
 (2*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (15*G*m1*m2*r*Scalar[a1[i]*a2[-i]])/(8*c^4) + 
 (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) + (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) - 
 (35*G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(18*c^6) - (G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(3*c^6*dm3) + 
 (G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*a2[i]])/(3*c^6) - (G^3*m1^3*m2*Scalar[a1[i]*n[-i]])/(2*c^6*r^2) - 
 (G^3*m1^3*m2*Scalar[a1[i]*n[-i]])/(3*c^6*dm3*r^2) + (G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[a1[i]*n[-i]])/(2*c^6*r^2) + 
 (G^3*m1*m2^3*Scalar[a2[i]*n[-i]])/(2*c^6*r^2) + (G^3*m1*m2^3*Scalar[a2[i]*n[-i]])/(3*c^6*dm3*r^2) - 
 (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[a2[i]*n[-i]])/(2*c^6*r^2) + (79*G^3*m1^3*m2*Scalar[a1[-i]*n[i]])/(36*c^6*r^2) + 
 (7*G^3*m1^3*m2*Scalar[a1[-i]*n[i]])/(3*c^6*dm3*r^2) + (311*G^3*m1^2*m2^2*Scalar[a1[-i]*n[i]])/(18*c^6*r^2) + 
 (8*G^3*m1^2*m2^2*Scalar[a1[-i]*n[i]])/(3*c^6*dm3*r^2) - (5*G^3*m1*m2^3*Scalar[a1[-i]*n[i]])/(36*c^6*r^2) + 
 (5*G^3*m1*m2^3*Scalar[a1[-i]*n[i]])/(9*c^6*dm3*r^2) - (29*G^3*m1^2*m2^2*Pi^2*Scalar[a1[-i]*n[i]])/(32*c^6*r^2) - 
 (G^2*m1^2*m2*Scalar[a1[-i]*n[i]])/(2*c^4*r) - (3*G^2*m1*m2^2*Scalar[a1[-i]*n[i]])/(c^4*r) - 
 (7*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(2*c^6*r^2) - (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(c^6*r^2) - 
 (5*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[a1[-i]*n[i]])/(6*c^6*r^2) + (51*G*m1*m2*r^2*Scalar[a1[-i]*a1[i]]*Scalar[a1[-i]*n[i]])/(16*c^6) - 
 (G^2*m1^2*m2*Scalar[a1[-i]*n[i]]^2)/(3*c^6) + (5*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]^3)/(16*c^6) - 
 (160*G^3*m1^2*m2^2*Scalar[a2[-i]*n[i]])/(9*c^6*r^2) - (8*G^3*m1^2*m2^2*Scalar[a2[-i]*n[i]])/(3*c^6*dm3*r^2) - 
 (32*G^3*m1*m2^3*Scalar[a2[-i]*n[i]])/(9*c^6*r^2) - (26*G^3*m1*m2^3*Scalar[a2[-i]*n[i]])/(9*c^6*dm3*r^2) + 
 (29*G^3*m1^2*m2^2*Pi^2*Scalar[a2[-i]*n[i]])/(32*c^6*r^2) + (3*G^2*m1*m2^2*Scalar[a2[-i]*n[i]])/(c^4*r) + 
 (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*n[i]])/(c^6*r^2) + (13*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[a2[-i]*n[i]])/(3*c^6*r^2) + 
 (5*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(6*c^6) + (5*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(6*c^6) - 
 (G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[a2[-i]*n[i]])/(8*c^4) - (G^2*m1*m2^2*Scalar[a2[-i]*n[i]]^2)/(3*c^6) - 
 (2*G^2*m1^3*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(3*c^6*r) - (25*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(4*c^6*r^3) - 
 (6*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) - (253*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(6*c^6*r^3) - 
 (8*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) - (15*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(4*c^6*r^3) - 
 (5*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(3*c^6*dm3*r^3) + (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^3) - 
 (3*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2)/(c^4*r^2) + (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^2) + 
 (9*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^3) + (12*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^3) + 
 (5*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^3) + (51*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - 
 (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^4) - (23*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + 
 (3*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r) - (15*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[n[i]*v1[-i]]^2)/(16*c^6) + 
 (5*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + (13*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^4)/(2*c^6*r^2) - 
 (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^4)/(c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4)/(8*c^4*r) + 
 (15*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^4)/(16*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^6)/(16*c^6*r) + 
 (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(4*c^4) + (32*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(3*c^6*r) - 
 (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/(c^6*r) + (33*G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]])/
  (4*c^6) - (11*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[-i]*v1[i]])/(4*c^6) + (79*G*m1*m2*r*Scalar[a1[-i]*v1[i]]^2)/(8*c^6) - 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*v1[i]])/(3*c^6*r) + (m1*Scalar[v1[-i]*v1[i]])/2 + 
 (5*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(6*c^6*r^3) + (2*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(c^6*dm3*r^3) + 
 (133*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(18*c^6*r^3) + (8*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(3*c^6*dm3*r^3) + 
 (13*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(9*c^6*r^3) + (5*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(9*c^6*dm3*r^3) - 
 (49*G^3*m1^2*m2^2*Pi^2*Scalar[v1[-i]*v1[i]])/(64*c^6*r^3) + (7*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]])/(2*c^4*r^2) + 
 (3*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]])/(4*c^4*r^2) + (3*G*m1*m2*Scalar[v1[-i]*v1[i]])/(2*c^2*r) - 
 (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(c^6*r^3) - (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(c^6*r^3) - 
 (5*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(6*c^6*r^3) + (11*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[-i]*v1[i]])/(2*c^6) + 
 (9*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(8*c^4) + (G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(3*c^6*r) - 
 (2*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(c^6*r) + (3*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^6) + 
 (13*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v1[-i]*v1[i]])/(6*c^6*r) - (10*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^2) + 
 (15*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^2) - (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^4*r) - 
 (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/c^6 + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[-i]*v1[i]])/
  (2*c^6*r) + (14*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v1[-i]*v1[i]])/c^6 + (m1*Scalar[v1[-i]*v1[i]]^2)/(8*c^2) + 
 (11*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + (29*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]^2)/(16*c^6*r^2) + 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^2)/(c^4*r) + (5*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]^2)/(2*c^6) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r) + (m1*Scalar[v1[-i]*v1[i]]^3)/(16*c^4) + 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^3)/(c^6*r) + (5*m1*Scalar[v1[-i]*v1[i]]^4)/(128*c^6) - 
 (2*G^2*m2^3*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(3*c^6*r) + (2*G^2*m1^3*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (11*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) + (6*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^3) + 
 (262*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r^3) + (16*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (c^6*dm3*r^3) + (18*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) + 
 (28*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*dm3*r^3) - (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (32*c^6*r^3) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) - (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (c^4*r^2) - (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(2*c^2*r) - (9*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (c^6*r^3) - (24*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - 
 (14*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^3) - 
 (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(4*c^4) + 
 (28*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (2*G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r) - 
 (28*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (14*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) - (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) + 
 (7*G*m1*m2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^4) - (11*G^2*m1^2*m2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (11*G^2*m1*m2^2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r) + (17*G^2*m1*m2^2*Scalar[a2[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) - 
 (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) + 
 (2*G^2*m2^3*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - (5*G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) - 
 (131*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r^3) - (8*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^3) - 
 (12*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) - (23*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(3*c^6*dm3*r^3) + 
 (147*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^3) - (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^2) + 
 (2*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^4*r^2) + (12*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + 
 (23*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) - (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4) - 
 (2*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + (14*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + 
 (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) + (11*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/
  (c^6*r^2) - (10*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^2) + (5*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^4)/(2*c^6*r^2) - 
 (5*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(3*c^6*r^3) - (2*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^3) - 
 (133*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(9*c^6*r^3) - (16*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(3*c^6*dm3*r^3) - 
 (26*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(9*c^6*r^3) - (28*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(9*c^6*dm3*r^3) + 
 (49*G^3*m1^2*m2^2*Pi^2*Scalar[v1[i]*v2[-i]])/(32*c^6*r^3) - (7*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]])/(c^4*r^2) - 
 (3*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - (7*G*m1*m2*Scalar[v1[i]*v2[-i]])/(2*c^2*r) + 
 (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + (8*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + 
 (14*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^3) - (7*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - 
 (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(4*c^4) - (7*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) + 
 (G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) - (3*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6) - 
 (13*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + (14*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - 
 (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) + (2*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^4*r) + 
 (3*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/c^6 - (3*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/
  (2*c^6*r) - (10*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/c^6 - 
 (15*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (23*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^2) - 
 (4*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^4*r) - (4*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/c^6 + 
 (4*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) - 
 (4*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r) - (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^2) + (4*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (23*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + (5*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + 
 (2*G*m1*m2*Scalar[v1[i]*v2[-i]]^2)/(c^4*r) + (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]]^2)/c^6 - 
 (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r) + (2*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r) - 
 (7*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(4*c^4) - (67*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(6*c^6*r) + 
 (G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/(c^6*r) - (6*G*m1*m2*r*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]])/
  c^6 + (2*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[-i]*v2[i]])/c^6 - (10*G*m1*m2*r*Scalar[a1[-i]*v1[i]]*Scalar[a1[-i]*v2[i]])/c^6 - 
 (8*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a1[-i]*v2[i]])/c^6 - (7*G*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(4*c^4) + 
 (11*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(3*c^6*r) - (11*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/(2*c^6*r) + 
 (4*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[a1[-i]*v2[i]])/c^6 + (2*G*m1*m2*r*Scalar[a1[-i]*v2[i]]^2)/c^6 + 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*v2[i]])/(3*c^6*r) - (8*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[a2[-i]*v2[i]])/(3*c^6*r) + 
 (m2*Scalar[v2[-i]*v2[i]])/2 + (19*G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(12*c^6*r^3) + (71*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(9*c^6*r^3) + 
 (8*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(3*c^6*dm3*r^3) + (79*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(36*c^6*r^3) + 
 (23*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(9*c^6*dm3*r^3) - (49*G^3*m1^2*m2^2*Pi^2*Scalar[v2[-i]*v2[i]])/(64*c^6*r^3) + 
 (15*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]])/(4*c^4*r^2) + (G^2*m1*m2^2*Scalar[v2[-i]*v2[i]])/(c^4*r^2) + (3*G*m1*m2*Scalar[v2[-i]*v2[i]])/(2*c^2*r) - 
 (4*G^3*m1^2*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) - (23*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(6*c^6*r^3) + 
 (13*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(8*c^4) + 
 (7*G^2*m1^2*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(12*c^6*r) - (G^2*m1*m2^2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r) + 
 (9*G*m1*m2*r*Scalar[a1[-i]*n[i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + (11*G^2*m1*m2^2*Scalar[a2[-i]*n[i]]*Scalar[v2[-i]*v2[i]])/(3*c^6*r) - 
 (11*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^4*r) - 
 (9*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6) + 
 (9*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + (11*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/
  (4*c^6) + (23*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + (5*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^2) + (G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^4*r) + 
 (5*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) + 
 (G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r) + (7*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^2) - (2*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + (G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (23*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - (5*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (2*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^4*r) - (G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/c^6 + 
 (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) - 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) + 
 (G*m1*m2*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r) - (2*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[-i]*v2[i]]*Scalar[v2[-i]*v2[i]])/c^6 + 
 (m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^2) + (61*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r^2) + 
 (3*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + (7*G*m1*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^4*r) + 
 (7*G*m1*m2*Scalar[a1[-i]*n[i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6) - (7*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) + 
 (3*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]^2)/(4*c^6*r) - (3*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r) + 
 (m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^4) + (11*G*m1*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^6*r) + (5*m2*Scalar[v2[-i]*v2[i]]^4)/(128*c^6) + 
 (23*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (7*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (15*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (15*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (5*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*ParamDN[t][a1[-i]]])/(24*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(4*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (5*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]^3*Scalar[n[i]*ParamDN[t][a1[-i]]])/(48*c^6) - 
 (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(4*c^6) - 
 (3*G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (11*G*m1*m2*r^2*Scalar[a1[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t][a1[-i]]])/(4*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(4*c^6) - 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(4*c^6) + 
 (65*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/c^6 + 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (5*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(2*c^6) + 
 (5*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[i]*ParamDN[t][a1[-i]]])/(4*c^6) - 
 (11*G*m1*m2*r^2*Scalar[a1[-i]*n[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*n[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (11*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (35*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) - 
 (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(16*c^6) + 
 (5*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(8*c^6) - 
 (5*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v2[i]*ParamDN[t][a1[-i]]])/(4*c^6) + (G^2*m1^3*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - 
 (G^2*m1^3*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6) + 
 (G*m1*m2*r^3*Scalar[n[i]*ParamDN[t][a1[-i]]]*Scalar[n[i]*ParamDN[t][a2[-i]]])/(48*c^6) - 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[ParamDN[t][a1[i]]*ParamDN[t][a2[-i]]])/(144*c^6) + (G^2*m2^3*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - 
 (G^2*m2^3*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6)


(* ::Subsection::Closed:: *)
(*poled Hamiltonian*)


(-115*G^4*m1^4*m2)/(24*c^6*r^4) - (G^4*m1^4*m2)/(3*c^6*dm3*r^4) - (61*G^4*m1^3*m2^2)/(6*c^6*r^4) - (7*G^4*m1^3*m2^2)/(3*c^6*dm3*r^4) - 
 (61*G^4*m1^2*m2^3)/(6*c^6*r^4) - (7*G^4*m1^2*m2^3)/(3*c^6*dm3*r^4) - (115*G^4*m1*m2^4)/(24*c^6*r^4) - (G^4*m1*m2^4)/(3*c^6*dm3*r^4) - 
 (G^4*m1^3*m2^2*Pi^2)/(2*c^6*r^4) - (G^4*m1^2*m2^3*Pi^2)/(2*c^6*r^4) + (3*G^3*m1^3*m2)/(2*c^4*r^3) + (G^3*m1^2*m2^2)/(c^4*r^3) + (3*G^3*m1*m2^3)/(2*c^4*r^3) + 
 (G^2*m1^2*m2)/(2*c^2*r^2) + (G^2*m1*m2^2)/(2*c^2*r^2) - (G*m1*m2)/r + (2*G^4*m1^4*m2*Log[r^2*\[Mu]s])/(3*c^6*r^4) + (14*G^4*m1^3*m2^2*Log[r^2*\[Mu]s])/(3*c^6*r^4) + 
 (14*G^4*m1^2*m2^3*Log[r^2*\[Mu]s])/(3*c^6*r^4) + (2*G^4*m1*m2^4*Log[r^2*\[Mu]s])/(3*c^6*r^4) - (35*G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(18*c^6) - 
 (G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(3*c^6*dm3) + (G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*a1[i]])/(3*c^6) + (389*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(72*c^6) - 
 (2*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (389*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(72*c^6) - (2*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + 
 (15*G*m1*m2*r*Scalar[a1[i]*a2[-i]])/(8*c^4) + (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) + 
 (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) - (35*G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(18*c^6) - (G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(3*c^6*dm3) + 
 (G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*a2[i]])/(3*c^6) + (11*G*m1*m2*r^2*Scalar[a1[i]*a2[-i]]*Scalar[a1[i]*n[-i]])/(8*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a2[-i]*a2[i]]*Scalar[a1[i]*n[-i]])/(16*c^6) - (G^2*m1^2*m2*Scalar[a1[i]*n[-i]]^2)/(3*c^6) - 
 (7*G*m1*m2*r^2*Scalar[a1[-i]*a1[i]]*Scalar[a2[i]*n[-i]])/(16*c^6) - (11*G*m1*m2*r^2*Scalar[a1[i]*a2[-i]]*Scalar[a2[i]*n[-i]])/(8*c^6) + 
 (5*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(6*c^6) + (5*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(6*c^6) - 
 (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(8*c^4) - (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]^2*Scalar[a2[i]*n[-i]])/(16*c^6) - 
 (G^2*m1*m2^2*Scalar[a2[i]*n[-i]]^2)/(3*c^6) + (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]^2)/(16*c^6) + 
 (5*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a2[i]*v1[-i]])/(2*c^6) + (21*G*m1*m2*r*Scalar[a2[i]*v1[-i]]^2)/(8*c^6) + 
 (28*G^2*m1^2*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(3*c^6*r) - (G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/c^6 + 
 (7*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^4) + (61*G^2*m1^2*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(6*c^6*r) - 
 (19*G^2*m1*m2^2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(2*c^6*r) + (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^6) - 
 (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^6) + (43*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r^3) + 
 (8*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) + (53*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r^3) - 
 (3*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^3) + (G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^3) - 
 (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^3) - (4*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2)/(c^4*r^2) - 
 (7*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^2) - (12*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^3) - 
 (3*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^3) + (11*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^6) + 
 (7*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - (4*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + 
 (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^4) - (23*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + 
 (3*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(c^6*r) + (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^6) - 
 (G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^3)/(12*c^6) - 
 (67*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^4)/(6*c^6*r^2) - (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^4)/(16*c^6) + (m1*Scalar[v1[-i]*v1[i]])/2 - 
 (49*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(36*c^6*r^3) - (8*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(3*c^6*dm3*r^3) - 
 (89*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(9*c^6*r^3) + (19*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(12*c^6*r^3) - (G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(3*c^6*dm3*r^3) + 
 (9*G^3*m1^2*m2^2*Pi^2*Scalar[v1[-i]*v1[i]])/(64*c^6*r^3) + (4*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]])/(c^4*r^2) + (15*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]])/(4*c^4*r^2) + 
 (3*G*m1*m2*Scalar[v1[-i]*v1[i]])/(2*c^2*r) + (4*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(c^6*r^3) + 
 (G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[-i]*v1[i]])/(2*c^6*r^3) + (35*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) + 
 (33*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) - (28*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(3*c^6*r) - 
 (13*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(8*c^4) + (17*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(6*c^6*r) - 
 (2*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(c^6*r) - (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) + 
 (19*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[v1[-i]*v1[i]])/(16*c^6) + (15*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]])/(8*c^6) + 
 (15*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^2) - (21*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^2) + 
 (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(16*c^6) + (3*m1*Scalar[v1[-i]*v1[i]]^2)/(8*c^2) + 
 (11*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + (183*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]^2)/(16*c^6*r^2) + (21*G*m1*m2*Scalar[v1[-i]*v1[i]]^2)/(8*c^4*r) - 
 (2*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]^2)/c^6 + (5*m1*Scalar[v1[-i]*v1[i]]^3)/(16*c^4) + (55*G*m1*m2*Scalar[v1[-i]*v1[i]]^3)/(16*c^6*r) + 
 (35*m1*Scalar[v1[-i]*v1[i]]^4)/(128*c^6) - (33*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(4*c^6) - 
 (3*G*m1*m2*r*Scalar[a2[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) - (29*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(8*c^4) - 
 (139*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(6*c^6*r) + (7*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(3*c^6*r) - 
 (43*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(8*c^6) + 
 (13*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) + (43*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[i]*v2[-i]])/(24*c^6) - 
 (109*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) + (21*G*m1*m2*r*Scalar[a1[i]*v2[-i]]^2)/(8*c^6) - 
 (47*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(16*c^6) - (33*G*m1*m2*r*Scalar[a2[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(4*c^6) - 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(8*c^4) - (G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(3*c^6*r) + 
 (19*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(6*c^6*r) - (21*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(16*c^6) + 
 (7*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(4*c^6) + (7*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a2[i]*v2[-i]])/(16*c^6) - 
 (17*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a2[i]*v2[-i]])/(8*c^6) + (5*G*m1*m2*r*Scalar[a1[i]*v2[-i]]*Scalar[a2[i]*v2[-i]])/(2*c^6) + 
 (15*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) - (19*G^2*m1^2*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) + 
 (G^2*m1*m2^2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (7*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - 
 (21*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + (29*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) - 
 (7*G^2*m1^2*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (139*G^2*m1*m2^2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) + 
 (13*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - 
 (43*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^6) - (127*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^3) - 
 (9*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^3) - (203*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r^3) - 
 (127*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^3) - (9*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^3) + 
 (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^3) + (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) + 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) - (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(2*c^2*r) + 
 (27*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) + (27*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (2*c^6*r^3) + (23*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (29*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (23*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (8*c^4) + (37*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (8*c^4) - (G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (37*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (3*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - 
 (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - 
 (7*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]])/(4*c^6) - 
 (13*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]])/(16*c^6) + (26*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) + 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(3*c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(8*c^4*r) + 
 (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(8*c^6) - (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/
  (16*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^5*Scalar[n[i]*v2[-i]])/(16*c^6*r) + (65*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/
  (16*c^6) + (25*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - 
 (27*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) + 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) - 
 (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(8*c^4*r) - 
 (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^6) + 
 (19*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(16*c^6*r) - 
 (21*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]])/(16*c^6*r) - (7*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^4) + 
 (19*G^2*m1^2*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r) - (61*G^2*m1*m2^2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) - 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) + (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/
  (4*c^6) + (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - 
 (15*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(8*c^6) - (28*G^2*m1*m2^2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/c^6 + (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/c^6 - 
 (13*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(2*c^6) - (3*G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) + 
 (G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^3) + (53*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r^3) + (43*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r^3) + 
 (8*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^3) - (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^3) - 
 (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^2) - (4*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^4*r^2) - 
 (3*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) - (12*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + 
 (7*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + (11*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4) - (3*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r) + 
 (23*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) - (G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (4*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2)/c^6 - (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2)/
  (4*c^6) - (19*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - (19*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^4*r) + (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]^2)/(16*c^6*r) + 
 (8*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - (6*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - 
 (13*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4*r) - (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) + 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6*r) - (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r) + 
 (13*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (7*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6) - (7*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(16*c^6) - 
 (43*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(24*c^6) + (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(3*c^6*r^2) + 
 (26*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(8*c^4*r) + 
 (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(16*c^6) - (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/
  (8*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]^3)/(16*c^6*r) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3)/
  (4*c^6*r) + (5*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^3)/(12*c^6) - (67*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^4)/(6*c^6*r^2) + 
 (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^4)/(16*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^4)/(16*c^6*r) + 
 (19*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^4)/(16*c^6*r) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^5)/(16*c^6*r) + 
 (19*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(36*c^6*r^3) + (3*G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^3) + 
 (365*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(18*c^6*r^3) + (19*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(36*c^6*r^3) + 
 (3*G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^3) - (9*G^3*m1^2*m2^2*Pi^2*Scalar[v1[i]*v2[-i]])/(32*c^6*r^3) - 
 (15*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - (15*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - (7*G*m1*m2*Scalar[v1[i]*v2[-i]])/(2*c^2*r) - 
 (9*G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) - (9*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) - 
 (33*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) + (5*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - 
 (33*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - (13*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^4) + 
 (22*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + (17*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) - 
 (19*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) + (13*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^4) - 
 (17*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) - (22*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - (19*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - 
 (13*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) + (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]])/
  (8*c^6) - (15*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (13*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^4*r) + (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^6) - 
 (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - (19*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/(16*c^6*r) - 
 (18*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (121*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^2) - 
 (55*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(8*c^4*r) - (45*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) + 
 (11*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6) + 
 (45*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6*r) - (139*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/
  (16*c^6*r) + (4*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - (3*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (2*c^6) - (4*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 + 
 (31*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (31*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^4*r) + 
 (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 - 
 (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 - 
 (G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r) - 
 (5*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^6) + (13*G*m1*m2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (2*c^6) - (8*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (15*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (13*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^4*r) + (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - 
 (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^6) - 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6*r) + 
 (11*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(4*c^6*r) - 
 (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]])/(c^6*r) - (19*G*m1*m2*Scalar[n[i]*v2[-i]]^4*Scalar[v1[i]*v2[-i]])/(16*c^6*r) + 
 (37*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + (37*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + (17*G*m1*m2*Scalar[v1[i]*v2[-i]]^2)/(4*c^4*r) + 
 (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6) - (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6) - 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r) + (41*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(8*c^6*r) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2)/(8*c^6*r) - (3*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r) + 
 (G*m1*m2*Scalar[v1[i]*v2[-i]]^3)/(8*c^6*r) + (m2*Scalar[v2[-i]*v2[i]])/2 + (19*G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(12*c^6*r^3) - 
 (G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(3*c^6*dm3*r^3) - (89*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(9*c^6*r^3) - (49*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(36*c^6*r^3) - 
 (8*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(3*c^6*dm3*r^3) + (9*G^3*m1^2*m2^2*Pi^2*Scalar[v2[-i]*v2[i]])/(64*c^6*r^3) + 
 (15*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]])/(4*c^4*r^2) + (4*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]])/(c^4*r^2) + (3*G*m1*m2*Scalar[v2[-i]*v2[i]])/(2*c^2*r) + 
 (G^3*m1^3*m2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) + (4*G^3*m1*m2^3*Log[r^2*\[Mu]s]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + 
 (33*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (35*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (13*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4) + (2*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) - 
 (17*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(6*c^6*r) + (19*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (28*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(3*c^6*r) - (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (13*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6) + (15*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]])/
  (8*c^6) - (6*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (13*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6) + 
 (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + (19*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (13*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + (13*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + 
 (31*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) + (45*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) - 
 (45*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) - 
 (45*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + (79*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - 
 (25*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) - (65*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (16*c^6) + (17*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^6) + 
 (109*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (27*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - 
 (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) + 
 (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) - 
 (23*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - 
 (15*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^6) - (21*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + 
 (15*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - 
 (45*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (19*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - (121*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (4*c^6*r^2) - (18*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (55*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - 
 (11*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) + (45*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (16*c^6) + (11*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) - 
 (161*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) + 
 (45*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + (41*G*m1*m2*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6*r) + 
 (3*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^2) + (183*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r^2) + (11*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + 
 (21*G*m1*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^4*r) + (2*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]]^2)/c^6 - 
 (2*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(c^6*r) + (79*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) - 
 (21*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) - (139*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) + 
 (5*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^4) + (55*G*m1*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^6*r) + (35*m2*Scalar[v2[-i]*v2[i]]^4)/(128*c^6) + 
 (4*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(3*c^6) + (17*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*ParamDN[t][a1[i]]])/(12*c^6) + 
 (15*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a2[-i]*ParamDN[t][a1[i]]])/(16*c^6) + (5*G*m1*m2*r^2*Scalar[a2[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/
  (12*c^6) + (2*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (43*G*m1*m2*r^2*Scalar[a1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) - (7*G*m1*m2*r^2*Scalar[a2[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/
  (16*c^6) - (5*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(6*c^6) - (5*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/
  (6*c^6) + (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(8*c^4) + 
 (5*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(16*c^6) - 
 (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (19*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(48*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]^3*Scalar[n[-i]*ParamDN[t][a1[i]]])/(48*c^6) - 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(3*c^6) + 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(4*c^6) + (35*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(9*c^6) + 
 (2*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (11*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (37*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (11*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) - (59*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/
  (24*c^6) + (59*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) - (389*G^2*m1^2*m2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(72*c^6) + 
 (2*G^2*m1^2*m2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (389*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(72*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (15*G*m1*m2*r*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(8*c^4) - 
 (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (67*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(24*c^6) + (7*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/
  (16*c^6) - (67*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (173*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(48*c^6) - 
 (4*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(16*c^6) + (13*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(6*c^6) - 
 (13*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(4*c^6) - (15*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*ParamDN[t][a2[-i]]])/(16*c^6) - 
 (17*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a2[-i]]])/(12*c^6) - (4*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*ParamDN[t][a2[-i]]])/(3*c^6) - 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[ParamDN[t][a1[i]]*ParamDN[t][a2[-i]]])/(144*c^6) + (7*G*m1*m2*r^2*Scalar[a1[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/
  (16*c^6) + (43*G*m1*m2*r^2*Scalar[a2[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (5*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(6*c^6) - (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(6*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(8*c^4) + (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/
  (16*c^6) - (5*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]^3*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(4*c^6) - 
 (5*G*m1*m2*r^2*Scalar[a1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + (2*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(3*c^6) + 
 (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + 
 (19*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) - 
 (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (19*G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) + 
 (G*m1*m2*r^3*Scalar[n[-i]*ParamDN[t][a1[i]]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) - (389*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(72*c^6) + 
 (2*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (389*G^2*m1*m2^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(72*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (15*G*m1*m2*r*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(8*c^4) - 
 (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (7*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(16*c^6) + (67*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/
  (24*c^6) - (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(16*c^6) - 
 (13*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(4*c^6) - 
 (4*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (67*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(24*c^6) + (13*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(6*c^6) - 
 (173*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(48*c^6) + (35*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(9*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6) + 
 (11*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + (11*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/
  (24*c^6) + (59*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + 
 (37*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (59*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + (23*G*m1*m2*(r^2)^(3/2)*Scalar[a2[i]*ParamDN[t, t][a1[-i]]])/(144*c^6) - 
 (G*m1*m2*r^3*Scalar[a2[i]*n[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + 
 (5*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + 
 (G*m1*m2*r^2*Scalar[n[i]*v2[-i]]^2*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) - (19*G*m1*m2*r^2*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/
  (48*c^6) + (19*G*m1*m2*r^2*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + 
 (23*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) - (91*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v2[i]*ParamDN[t, t][a1[-i]]])/
  (48*c^6) - (11*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t, t][a1[-i]]])/(24*c^6) + 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[a1[i]*ParamDN[t, t][a2[-i]]])/(144*c^6) - (G*m1*m2*r^3*Scalar[a1[i]*n[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - 
 (G*m1*m2*r^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - (19*G*m1*m2*r^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/
  (48*c^6) - (5*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + 
 (19*G*m1*m2*r^2*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + (11*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*ParamDN[t, t][a2[-i]]])/
  (24*c^6) + (91*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - 
 (23*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v2[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + (G*m1*m2*r^3*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t, t][a1[-i]]])/
  (48*c^6) - (23*G*m1*m2*(r^2)^(3/2)*Scalar[v2[i]*ParamDN[t, t, t][a1[-i]]])/(144*c^6) + (G*m1*m2*r^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t, t, t][a2[-i]]])/
  (48*c^6) - (23*G*m1*m2*(r^2)^(3/2)*Scalar[v1[i]*ParamDN[t, t, t][a2[-i]]])/(144*c^6)


(* ::Subsection::Closed:: *)
(*shifted Hamiltonian*)


(-103*G^4*m1^4*m2)/(24*c^6*r^4) - (20*G^4*m1^3*m2^2)/(3*c^6*r^4) - (20*G^4*m1^2*m2^3)/(3*c^6*r^4) - (103*G^4*m1*m2^4)/(24*c^6*r^4) - (G^4*m1^3*m2^2*Pi^2)/(2*c^6*r^4) - 
 (G^4*m1^2*m2^3*Pi^2)/(2*c^6*r^4) + (3*G^3*m1^3*m2)/(2*c^4*r^3) + (G^3*m1^2*m2^2)/(c^4*r^3) + (3*G^3*m1*m2^3)/(2*c^4*r^3) + (G^2*m1^2*m2)/(2*c^2*r^2) + (G^2*m1*m2^2)/(2*c^2*r^2) - (G*m1*m2)/r - 
 (G^2*m1^3*Scalar[a1[-i]*a1[i]])/(3*c^6*dm3) - (35*G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(18*c^6) - (G^2*m1^2*m2*Scalar[a1[-i]*a1[i]])/(3*c^6*dm3) + (G^2*m1^3*Log[r^2*\[Mu]s]*Scalar[a1[-i]*a1[i]])/(3*c^6) + 
 (G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[-i]*a1[i]])/(3*c^6) + (389*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(72*c^6) - (2*G^2*m1^2*m2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + 
 (389*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(72*c^6) - (2*G^2*m1*m2^2*Scalar[a1[i]*a2[-i]])/(3*c^6*dm3) + (15*G*m1*m2*r*Scalar[a1[i]*a2[-i]])/(8*c^4) + 
 (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) + (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a1[i]*a2[-i]])/(3*c^6) - (35*G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(18*c^6) - 
 (G^2*m1*m2^2*Scalar[a2[-i]*a2[i]])/(3*c^6*dm3) - (G^2*m2^3*Scalar[a2[-i]*a2[i]])/(3*c^6*dm3) + (G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[a2[-i]*a2[i]])/(3*c^6) + 
 (G^2*m2^3*Log[r^2*\[Mu]s]*Scalar[a2[-i]*a2[i]])/(3*c^6) + (11*G*m1*m2*r^2*Scalar[a1[i]*a2[-i]]*Scalar[a1[i]*n[-i]])/(8*c^6) + (7*G*m1*m2*r^2*Scalar[a2[-i]*a2[i]]*Scalar[a1[i]*n[-i]])/(16*c^6) - 
 (G^2*m1^2*m2*Scalar[a1[i]*n[-i]]^2)/(3*c^6) - (7*G*m1*m2*r^2*Scalar[a1[-i]*a1[i]]*Scalar[a2[i]*n[-i]])/(16*c^6) - (11*G*m1*m2*r^2*Scalar[a1[i]*a2[-i]]*Scalar[a2[i]*n[-i]])/(8*c^6) + 
 (5*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(6*c^6) + (5*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(6*c^6) - (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]])/(8*c^4) - 
 (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]^2*Scalar[a2[i]*n[-i]])/(16*c^6) - (G^2*m1*m2^2*Scalar[a2[i]*n[-i]]^2)/(3*c^6) + (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]^2)/(16*c^6) + 
 (5*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a2[i]*v1[-i]])/(2*c^6) + (21*G*m1*m2*r*Scalar[a2[i]*v1[-i]]^2)/(8*c^6) - (4*G^2*m1^3*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(3*c^6*r) + 
 (28*G^2*m1^2*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(3*c^6*r) - (G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/c^6 + 
 (7*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^4) + (61*G^2*m1^2*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(6*c^6*r) - 
 (19*G^2*m1*m2^2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(2*c^6*r) + (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^6) - 
 (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]])/(4*c^6) + (29*G^3*m1^3*m2*Scalar[n[i]*v1[-i]]^2)/(6*c^6*r^3) + (53*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r^3) - 
 (5*G^3*m1*m2^3*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^3) - (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^3) - (4*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2)/(c^4*r^2) - 
 (7*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^2) + (11*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^6) + (7*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - 
 (4*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^4) - 
 (23*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(3*c^6*r) + (3*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(c^6*r) + 
 (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2)/(8*c^6) - (G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]^2)/(16*c^6) - 
 (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^3)/(12*c^6) - (67*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^4)/(6*c^6*r^2) - (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^4)/(16*c^6) + 
 (m1*Scalar[v1[-i]*v1[i]])/2 - (31*G^3*m1^3*m2*Scalar[v1[-i]*v1[i]])/(36*c^6*r^3) - (89*G^3*m1^2*m2^2*Scalar[v1[-i]*v1[i]])/(9*c^6*r^3) + (19*G^3*m1*m2^3*Scalar[v1[-i]*v1[i]])/(12*c^6*r^3) + 
 (9*G^3*m1^2*m2^2*Pi^2*Scalar[v1[-i]*v1[i]])/(64*c^6*r^3) + (4*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]])/(c^4*r^2) + (15*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]])/(4*c^4*r^2) + 
 (3*G*m1*m2*Scalar[v1[-i]*v1[i]])/(2*c^2*r) + (35*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) + (33*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) - 
 (28*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(3*c^6*r) - (13*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(8*c^4) + 
 (17*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(6*c^6*r) - (2*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(c^6*r) - 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]])/(16*c^6) + (19*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[v1[-i]*v1[i]])/(16*c^6) + 
 (15*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]])/(8*c^6) + (15*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^2) - 
 (21*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^2) + (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(16*c^6) + 
 (3*m1*Scalar[v1[-i]*v1[i]]^2)/(8*c^2) + (11*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + (183*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]^2)/(16*c^6*r^2) + (21*G*m1*m2*Scalar[v1[-i]*v1[i]]^2)/(8*c^4*r) - 
 (2*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]^2)/c^6 + (5*m1*Scalar[v1[-i]*v1[i]]^3)/(16*c^4) + (55*G*m1*m2*Scalar[v1[-i]*v1[i]]^3)/(16*c^6*r) + (35*m1*Scalar[v1[-i]*v1[i]]^4)/(128*c^6) - 
 (33*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(4*c^6) - (3*G*m1*m2*r*Scalar[a2[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) - (29*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(8*c^4) - 
 (139*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(6*c^6*r) + (7*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(3*c^6*r) - 
 (43*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(8*c^6) + (13*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) + 
 (43*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a1[i]*v2[-i]])/(24*c^6) - (109*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a1[i]*v2[-i]])/(16*c^6) + 
 (21*G*m1*m2*r*Scalar[a1[i]*v2[-i]]^2)/(8*c^6) - (47*G*m1*m2*r*Scalar[a1[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(16*c^6) - (33*G*m1*m2*r*Scalar[a2[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(4*c^6) - 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(8*c^4) - (G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(3*c^6*r) + 
 (19*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(6*c^6*r) - (4*G^2*m2^3*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(3*c^6*r) - 
 (21*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(16*c^6) + (7*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]])/(4*c^6) + 
 (7*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[a2[i]*v2[-i]])/(16*c^6) - (17*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[a2[i]*v2[-i]])/(8*c^6) + 
 (5*G*m1*m2*r*Scalar[a1[i]*v2[-i]]*Scalar[a2[i]*v2[-i]])/(2*c^6) + (15*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) + (4*G^2*m1^3*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (19*G^2*m1^2*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) + (G^2*m1*m2^2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (7*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - (21*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (29*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) - (7*G^2*m1^2*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (139*G^2*m1*m2^2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) + (13*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - 
 (43*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^6) - (G^3*m1^3*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^3) - 
 (203*G^3*m1^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r^3) - (G^3*m1*m2^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^3) + 
 (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^3) + (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) + 
 (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^2) - (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(2*c^2*r) + 
 (23*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + (29*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (23*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) + 
 (37*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(8*c^4) - 
 (G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - (37*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + 
 (3*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(16*c^6) - 
 (7*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]])/(4*c^6) - (13*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (26*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^2) + (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(3*c^6*r^2) + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(8*c^4*r) + (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(8*c^6) - 
 (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(16*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^5*Scalar[n[i]*v2[-i]])/(16*c^6*r) + 
 (65*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + (25*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - 
 (27*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) + (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(c^6*r^2) - 
 (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(8*c^4*r) - (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(16*c^6) + 
 (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(4*c^6) + (19*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(16*c^6*r) - 
 (21*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]])/(16*c^6*r) - (7*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^4) + 
 (19*G^2*m1^2*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r) - (61*G^2*m1*m2^2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(6*c^6*r) - 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) + (5*G*m1*m2*r*Scalar[a2[i]*n[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(4*c^6) - (15*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(8*c^6) - 
 (28*G^2*m1*m2^2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) + (4*G^2*m2^3*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r) - 
 (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/c^6 + (G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/c^6 - 
 (13*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]])/(2*c^6) - (5*G^3*m1^3*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^3) + (53*G^3*m1^2*m2^2*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r^3) + 
 (29*G^3*m1*m2^3*Scalar[n[i]*v2[-i]]^2)/(6*c^6*r^3) - (27*G^3*m1^2*m2^2*Pi^2*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^3) - (7*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^2) - 
 (4*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2)/(c^4*r^2) + (7*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + (11*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4) - (3*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r) + 
 (23*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) - (G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (4*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(3*c^6*r) + (G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2)/c^6 - (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6) - 
 (19*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - (19*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^4*r) + (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - 
 (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(8*c^6) - (5*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]^2)/(16*c^6*r) + 
 (8*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - (6*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^2) - 
 (13*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^4*r) - (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(8*c^6) + (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6*r) - 
 (2*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r) + (13*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^2)/(16*c^6) + 
 (7*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6) - (7*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(16*c^6) - 
 (43*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(24*c^6) + (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(3*c^6*r^2) + 
 (26*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(8*c^4*r) + 
 (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(16*c^6) - (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(8*c^6) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]^3)/(16*c^6*r) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3)/(4*c^6*r) + 
 (5*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]^3)/(12*c^6) - (67*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^4)/(6*c^6*r^2) + (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^4)/(16*c^6) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^4)/(16*c^6*r) + (19*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^4)/(16*c^6*r) - 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^5)/(16*c^6*r) + (G^3*m1^3*m2*Scalar[v1[i]*v2[-i]])/(36*c^6*r^3) + (365*G^3*m1^2*m2^2*Scalar[v1[i]*v2[-i]])/(18*c^6*r^3) + 
 (G^3*m1*m2^3*Scalar[v1[i]*v2[-i]])/(36*c^6*r^3) - (9*G^3*m1^2*m2^2*Pi^2*Scalar[v1[i]*v2[-i]])/(32*c^6*r^3) - (15*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - 
 (15*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]])/(2*c^4*r^2) - (7*G*m1*m2*Scalar[v1[i]*v2[-i]])/(2*c^2*r) - (33*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) + 
 (5*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - (33*G*m1*m2*r*Scalar[a2[-i]*a2[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - (13*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^4) + 
 (22*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + (17*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) - 
 (19*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) + (13*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^4) - 
 (17*G^2*m1^2*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(6*c^6*r) - (22*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(3*c^6*r) + 
 (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) - (19*G*m1*m2*r*Scalar[a2[i]*n[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - 
 (13*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) + (5*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^6) - 
 (15*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (13*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^4*r) + (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^6) - 
 (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - (19*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/(16*c^6*r) - 
 (18*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (121*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^2) - 
 (55*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(8*c^4*r) - (45*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6) + 
 (11*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(4*c^6) + (45*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(16*c^6*r) - 
 (139*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6*r) + (4*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 + 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - (3*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - 
 (4*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 + (31*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (31*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^4*r) + 
 (G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 - (G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/c^6 - 
 (G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r) + (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(4*c^6*r) - 
 (5*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(8*c^6) + (13*G*m1*m2*Scalar[a2[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(2*c^6) - 
 (8*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) - (15*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (13*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^4*r) + (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6) - 
 (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(8*c^6) - (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(16*c^6*r) + 
 (11*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(4*c^6*r) - (G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]])/(c^6*r) - 
 (19*G*m1*m2*Scalar[n[i]*v2[-i]]^4*Scalar[v1[i]*v2[-i]])/(16*c^6*r) + (37*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + (37*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]^2)/(2*c^6*r^2) + 
 (17*G*m1*m2*Scalar[v1[i]*v2[-i]]^2)/(4*c^4*r) + (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6) - (3*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6) - 
 (3*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r) + (41*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(8*c^6*r) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2)/(8*c^6*r) - (3*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r) + 
 (G*m1*m2*Scalar[v1[i]*v2[-i]]^3)/(8*c^6*r) + (m2*Scalar[v2[-i]*v2[i]])/2 + (19*G^3*m1^3*m2*Scalar[v2[-i]*v2[i]])/(12*c^6*r^3) - (89*G^3*m1^2*m2^2*Scalar[v2[-i]*v2[i]])/(9*c^6*r^3) - 
 (31*G^3*m1*m2^3*Scalar[v2[-i]*v2[i]])/(36*c^6*r^3) + (9*G^3*m1^2*m2^2*Pi^2*Scalar[v2[-i]*v2[i]])/(64*c^6*r^3) + (15*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]])/(4*c^4*r^2) + 
 (4*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]])/(c^4*r^2) + (3*G*m1*m2*Scalar[v2[-i]*v2[i]])/(2*c^2*r) + (33*G*m1*m2*r*Scalar[a1[-i]*a1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (35*G*m1*m2*r*Scalar[a1[i]*a2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (13*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4) + (2*G^2*m1^2*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r) - 
 (17*G^2*m1*m2^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(6*c^6*r) + (19*G*m1*m2*r*Scalar[a1[i]*n[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (28*G^2*m1*m2^2*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(3*c^6*r) - (5*G*m1*m2*r*Scalar[a1[i]*n[-i]]*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (13*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6) + (15*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^6) - 
 (6*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + (8*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (13*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - (19*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6) + 
 (5*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + (19*G*m1*m2*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (13*G^2*m1^2*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + (13*G^2*m1*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + 
 (31*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) + (45*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) - 
 (45*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) - (45*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (79*G*m1*m2*Scalar[v1[-i]*v1[i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - (25*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) - 
 (65*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (17*G*m1*m2*Scalar[a1[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^6) + 
 (109*G*m1*m2*Scalar[a2[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + (8*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (27*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (9*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - 
 (3*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) + (19*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (16*c^6) + (3*G*m1*m2*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) - (23*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (16*c^6*r) - (15*G*m1*m2*Scalar[a1[i]*v2[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^6) - (21*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) + 
 (15*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (5*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (15*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - (45*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (19*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]])/(16*c^6*r) - (121*G^2*m1^2*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^2) - 
 (18*G^2*m1*m2^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - (55*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(8*c^4*r) - 
 (11*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6) + (45*G*m1*m2*Scalar[a2[i]*n[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6) + 
 (11*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) - (161*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (5*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r) + (45*G*m1*m2*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(16*c^6*r) + 
 (41*G*m1*m2*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(8*c^6*r) + (3*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^2) + (183*G^2*m1^2*m2*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r^2) + 
 (11*G^2*m1*m2^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + (21*G*m1*m2*Scalar[v2[-i]*v2[i]]^2)/(8*c^4*r) + (2*G*m1*m2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*v2[i]]^2)/c^6 - 
 (2*G*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(c^6*r) + (79*G*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) - 
 (21*G*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) - (139*G*m1*m2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(16*c^6*r) + 
 (5*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^4) + (55*G*m1*m2*Scalar[v2[-i]*v2[i]]^3)/(16*c^6*r) + (35*m2*Scalar[v2[-i]*v2[i]]^4)/(128*c^6) + 
 (4*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a1[-i]]])/(3*c^6) + (17*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[-i]*ParamDN[t][a1[i]]])/(12*c^6) + 
 (15*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a2[-i]*ParamDN[t][a1[i]]])/(16*c^6) + (5*G*m1*m2*r^2*Scalar[a2[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) + 
 (2*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(3*c^6) - (G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (43*G*m1*m2*r^2*Scalar[a1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) - (7*G*m1*m2*r^2*Scalar[a2[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(16*c^6) - 
 (5*G^2*m1^2*m2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(6*c^6) - (5*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(6*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(8*c^4) + (5*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(16*c^6) - (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (19*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(48*c^6) - (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]^3*Scalar[n[-i]*ParamDN[t][a1[i]]])/(48*c^6) - (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(3*c^6) + (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(12*c^6) + 
 (G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a1[i]]])/(4*c^6) + (2*G^2*m1^3*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) + 
 (35*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(9*c^6) + (2*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (2*G^2*m1^3*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(3*c^6) - (11*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (37*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) + (11*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (59*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) + (59*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (389*G^2*m1^2*m2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(72*c^6) + (2*G^2*m1^2*m2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (389*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(72*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6*dm3) - (15*G*m1*m2*r*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(8*c^4) - (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - (67*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(24*c^6) + 
 (7*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(16*c^6) - (67*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(24*c^6) - 
 (173*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(48*c^6) - (4*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(3*c^6) - 
 (7*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(16*c^6) + (13*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(6*c^6) - 
 (13*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v2[-i]*ParamDN[t][a1[i]]])/(4*c^6) - (15*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a1[i]*ParamDN[t][a2[-i]]])/(16*c^6) - 
 (17*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[a1[i]*ParamDN[t][a2[-i]]])/(12*c^6) - (4*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[a2[i]*ParamDN[t][a2[-i]]])/(3*c^6) - 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[ParamDN[t][a1[i]]*ParamDN[t][a2[-i]]])/(144*c^6) + (7*G*m1*m2*r^2*Scalar[a1[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(16*c^6) + 
 (43*G*m1*m2*r^2*Scalar[a2[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - (5*G^2*m1^2*m2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(6*c^6) - 
 (5*G^2*m1*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(6*c^6) + (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(8*c^4) + 
 (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(16*c^6) - (5*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[n[i]*v1[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]^3*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) + (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(4*c^6) - 
 (5*G*m1*m2*r^2*Scalar[a1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + (2*G^2*m1*m2^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(3*c^6) + 
 (G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) - (G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + 
 (19*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) - (5*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[n[-i]*ParamDN[t][a2[i]]])/(24*c^6) - 
 (G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(3*c^6) - (19*G*m1*m2*r*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(12*c^6) + 
 (19*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) + (G*m1*m2*r^3*Scalar[n[-i]*ParamDN[t][a1[i]]]*Scalar[n[-i]*ParamDN[t][a2[i]]])/(48*c^6) - 
 (389*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(72*c^6) + (2*G^2*m1^2*m2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (389*G^2*m1*m2^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(72*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (15*G*m1*m2*r*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(8*c^4) - (2*G^2*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - (7*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(16*c^6) + 
 (67*G*m1*m2*r^2*Scalar[a2[i]*n[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(24*c^6) - (7*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(16*c^6) - 
 (13*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(4*c^6) - (4*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (67*G*m1*m2*r*Scalar[n[i]*v2[-i]]^2*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(24*c^6) + (13*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(6*c^6) - 
 (173*G*m1*m2*r*Scalar[v2[-i]*v2[i]]*Scalar[v1[-i]*ParamDN[t][a2[i]]])/(48*c^6) + (35*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(9*c^6) + 
 (2*G^2*m1*m2^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) + (2*G^2*m2^3*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6*dm3) - (2*G^2*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6) - 
 (2*G^2*m2^3*Log[r^2*\[Mu]s]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(3*c^6) + (11*G*m1*m2*r^2*Scalar[a1[i]*n[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + 
 (11*G*m1*m2*r*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + (59*G*m1*m2*r*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + 
 (37*G*m1*m2*r*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) - (59*G*m1*m2*r*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*ParamDN[t][a2[i]]])/(24*c^6) + 
 (23*G*m1*m2*(r^2)^(3/2)*Scalar[a2[i]*ParamDN[t, t][a1[-i]]])/(144*c^6) - (G*m1*m2*r^3*Scalar[a2[i]*n[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + 
 (5*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + (G*m1*m2*r^2*Scalar[n[i]*v2[-i]]^2*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) - 
 (19*G*m1*m2*r^2*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + (19*G*m1*m2*r^2*Scalar[v2[-i]*v2[i]]*Scalar[n[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) + 
 (23*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) - (91*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v2[i]*ParamDN[t, t][a1[-i]]])/(48*c^6) - 
 (11*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v2[i]*ParamDN[t, t][a1[-i]]])/(24*c^6) + (23*G*m1*m2*(r^2)^(3/2)*Scalar[a1[i]*ParamDN[t, t][a2[-i]]])/(144*c^6) - 
 (G*m1*m2*r^3*Scalar[a1[i]*n[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - (G*m1*m2*r^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - 
 (19*G*m1*m2*r^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - (5*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + 
 (19*G*m1*m2*r^2*Scalar[v1[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + (11*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*ParamDN[t, t][a2[-i]]])/(24*c^6) + 
 (91*G*m1*m2*r^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) - (23*G*m1*m2*r^2*Scalar[n[i]*v1[-i]]*Scalar[v2[i]*ParamDN[t, t][a2[-i]]])/(48*c^6) + 
 (G*m1*m2*r^3*Scalar[n[i]*v2[-i]]*Scalar[n[i]*ParamDN[t, t, t][a1[-i]]])/(48*c^6) - (23*G*m1*m2*(r^2)^(3/2)*Scalar[v2[i]*ParamDN[t, t, t][a1[-i]]])/(144*c^6) + 
 (G*m1*m2*r^3*Scalar[n[i]*v1[-i]]*Scalar[n[i]*ParamDN[t, t, t][a2[-i]]])/(48*c^6) - (23*G*m1*m2*(r^2)^(3/2)*Scalar[v1[i]*ParamDN[t, t, t][a2[-i]]])/(144*c^6)


(* ::Subsection::Closed:: *)
(*shifted Hamiltonian in center-of-mass frame*)


(-103*G^4*M^5*\[Nu])/(24*c^6*r^4) + (3*G^3*M^4*\[Nu])/(2*c^4*r^3) + (G^2*M^3*\[Nu])/(2*c^2*r^2) - (G*M^2*\[Nu])/r + (991*G^4*M^5*\[Nu]^2)/(72*c^6*r^4) - (G^4*M^5*Pi^2*\[Nu]^2)/(2*c^6*r^4) - 
 (15*G^3*M^4*\[Nu]^2)/(4*c^4*r^3) - (5*G^3*M^4*\[Nu]*Scalar[n[i]*v[-i]]^2)/(2*c^6*r^3) - (7*G^2*M^3*\[Nu]*Scalar[n[i]*v[-i]]^2)/(2*c^4*r^2) + 
 (287*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(24*c^6*r^3) - (27*G^3*M^4*Pi^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(64*c^6*r^3) + (69*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(8*c^4*r^2) + 
 (G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(2*c^2*r) + (51*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(4*c^6*r^3) + (3*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(2*c^4*r^2) + 
 (7*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^2)/(2*c^6*r^3) - (91*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(48*c^6*r^2) - (3*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(8*c^4*r) + 
 (41*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(4*c^6*r^2) + (9*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(8*c^4*r) + (6*G^2*M^3*\[Nu]^4*Scalar[n[i]*v[-i]]^4)/(c^6*r^2) + 
 (5*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^6)/(16*c^6*r) - (25*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^6)/(16*c^6*r) + (25*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^6)/(16*c^6*r) + 
 (M*\[Nu]*Scalar[v[-i]*v[i]])/2 + (19*G^3*M^4*\[Nu]*Scalar[v[-i]*v[i]])/(12*c^6*r^3) + (15*G^2*M^3*\[Nu]*Scalar[v[-i]*v[i]])/(4*c^4*r^2) + (3*G*M^2*\[Nu]*Scalar[v[-i]*v[i]])/(2*c^2*r) - 
 (287*G^3*M^4*\[Nu]^2*Scalar[v[-i]*v[i]])/(72*c^6*r^3) + (9*G^3*M^4*Pi^2*\[Nu]^2*Scalar[v[-i]*v[i]])/(64*c^6*r^3) - (55*G^2*M^3*\[Nu]^2*Scalar[v[-i]*v[i]])/(8*c^4*r^2) + 
 (G*M^2*\[Nu]^2*Scalar[v[-i]*v[i]])/(2*c^2*r) - (21*G^3*M^4*\[Nu]^3*Scalar[v[-i]*v[i]])/(4*c^6*r^3) + (G^2*M^3*\[Nu]^3*Scalar[v[-i]*v[i]])/(2*c^4*r^2) + 
 (G^3*M^4*\[Nu]^4*Scalar[v[-i]*v[i]])/(2*c^6*r^3) - (21*G^2*M^3*\[Nu]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(4*c^6*r^2) + 
 (87*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(2*c^6*r^2) + (G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(4*c^4*r) - 
 (815*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(16*c^6*r^2) - (15*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(4*c^4*r) - 
 (81*G^2*M^3*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(4*c^6*r^2) - (9*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(16*c^6*r) + 
 (21*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(4*c^6*r) - (165*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(16*c^6*r) + (3*M*\[Nu]*Scalar[v[-i]*v[i]]^2)/(8*c^2) + 
 (183*G^2*M^3*\[Nu]*Scalar[v[-i]*v[i]]^2)/(16*c^6*r^2) + (21*G*M^2*\[Nu]*Scalar[v[-i]*v[i]]^2)/(8*c^4*r) - (9*M*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(8*c^2) - 
 (249*G^2*M^3*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(8*c^6*r^2) - (23*G*M^2*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(8*c^4*r) + (203*G^2*M^3*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(8*c^6*r^2) - 
 (27*G*M^2*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(8*c^4*r) - (27*G^2*M^3*\[Nu]^4*Scalar[v[-i]*v[i]]^2)/(4*c^6*r^2) - (21*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(16*c^6*r) - 
 (75*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(16*c^6*r) + (375*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(16*c^6*r) + 
 (5*M*\[Nu]*Scalar[v[-i]*v[i]]^3)/(16*c^4) + (55*G*M^2*\[Nu]*Scalar[v[-i]*v[i]]^3)/(16*c^6*r) - (35*M*\[Nu]^2*Scalar[v[-i]*v[i]]^3)/(16*c^4) - 
 (215*G*M^2*\[Nu]^2*Scalar[v[-i]*v[i]]^3)/(16*c^6*r) + (65*M*\[Nu]^3*Scalar[v[-i]*v[i]]^3)/(16*c^4) + (29*G*M^2*\[Nu]^3*Scalar[v[-i]*v[i]]^3)/(4*c^6*r) + 
 (325*G*M^2*\[Nu]^4*Scalar[v[-i]*v[i]]^3)/(16*c^6*r) + (35*M*\[Nu]*Scalar[v[-i]*v[i]]^4)/(128*c^6) - (413*M*\[Nu]^2*Scalar[v[-i]*v[i]]^4)/(128*c^6) + 
 (833*M*\[Nu]^3*Scalar[v[-i]*v[i]]^4)/(64*c^6) - (2261*M*\[Nu]^4*Scalar[v[-i]*v[i]]^4)/(128*c^6)


(* ::Section:: *)
(*Equations of Motion*)


(* ::Subsection::Closed:: *)
(*poled equation of motion*)


(* ::Subsubsection::Closed:: *)
(*a1^i*)


(359*G^4*m1^3*m2*n[i])/(12*c^6*r^5) + (10*G^4*m1^3*m2*n[i])/(3*c^6*dm3*r^5) + (437*G^4*m1^2*m2^2*n[i])/(3*c^6*r^5) + 
 (290*G^4*m1*m2^3*n[i])/(3*c^6*r^5) - (10*G^4*m1*m2^3*n[i])/(3*c^6*dm3*r^5) - (4*G^4*m2^4*n[i])/(3*c^6*r^5) - 
 (41*G^4*m1^2*m2^2*Pi^2*n[i])/(16*c^6*r^5) - (41*G^4*m1*m2^3*Pi^2*n[i])/(16*c^6*r^5) - (49*G^3*m1^2*m2*n[i])/(4*c^4*r^4) - 
 (61*G^3*m1*m2^2*n[i])/(2*c^4*r^4) - (7*G^3*m2^3*n[i])/(c^4*r^4) + (5*G^2*m1*m2*n[i])/(c^2*r^3) + (4*G^2*m2^2*n[i])/(c^2*r^3) - 
 (G*m2*n[i])/r^2 - (5*G^4*m1^3*m2*Log[r^2*\[Mu]s]*n[i])/(c^6*r^5) + (4*G^4*m1^2*m2^2*Log[r^2*\[Mu]s]*n[i])/(c^6*r^5) + 
 (29*G^4*m1*m2^3*Log[r^2*\[Mu]s]*n[i])/(3*c^6*r^5) + (2*G^4*m2^4*Log[r^2*\[Mu]s]*n[i])/(3*c^6*r^5) + 
 (3161*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(24*c^6*r^4) + (30*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^4) + 
 (989*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(24*c^6*r^4) + (55*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^4) + 
 (5*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^4) - (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^4) + 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^3) - (14*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^4*r^3) - 
 (50*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^4) - (15*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v1[-i]]^2)/
  (2*c^6*r^4) - (43*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^4)/(8*c^6*r^3) - (835*G^3*m1^2*m2*n[i]*Scalar[v1[-i]*v1[i]])/(24*c^6*r^4) - 
 (6*G^3*m1^2*m2*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*dm3*r^4) + (10*G^3*m1*m2^2*n[i]*Scalar[v1[-i]*v1[i]])/(3*c^6*r^4) - 
 (11*G^3*m2^3*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) - (G^3*m2^3*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*dm3*r^4) + 
 (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v1[-i]*v1[i]])/(64*c^6*r^4) + (G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]])/(4*c^4*r^3) + 
 (4*G^2*m2^2*n[i]*Scalar[v1[-i]*v1[i]])/(c^4*r^3) - (G*m2*n[i]*Scalar[v1[-i]*v1[i]])/(c^2*r^2) + 
 (10*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) + (3*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[v1[-i]*v1[i]])/
  (2*c^6*r^4) + (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^3) - 
 (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]^2)/(8*c^6*r^3) - (761*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (3*c^6*r^4) - (60*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^4) - 
 (1061*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^4) - 
 (110*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) - (10*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (c^6*dm3*r^4) + (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^4) - 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/
  (c^4*r^3) + (100*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (15*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (43*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - 
 (13*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) + 
 (1999*G^3*m1^2*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(12*c^6*r^4) + (30*G^3*m1^2*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^4) + 
 (3227*G^3*m1*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(24*c^6*r^4) + (145*G^3*m2^3*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^4) + 
 (5*G^3*m2^3*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^4) - (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^4) - 
 (15*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^3) - (22*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^4*r^3) + 
 (3*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^2*r^2) - (50*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^4) - 
 (15*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^4) - 
 (147*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) + 
 (42*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) - 
 (33*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (8*G^2*m2^2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + (3*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/
  (2*c^4*r^2) + (63*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(2*c^6*r^3) - 
 (84*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^3) + (57*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^3) + 
 (54*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^4)/(c^6*r^3) - (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4)/(8*c^4*r^2) - 
 (15*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^2) + (35*G*m2*n[i]*Scalar[n[i]*v2[-i]]^6)/(16*c^6*r^2) + 
 (1129*G^3*m1^2*m2*n[i]*Scalar[v1[i]*v2[-i]])/(12*c^6*r^4) + (12*G^3*m1^2*m2*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^4) + 
 (163*G^3*m1*m2^2*n[i]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^4) + (36*G^3*m2^3*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) + 
 (2*G^3*m2^3*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^4) - (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v1[i]*v2[-i]])/(32*c^6*r^4) - 
 (21*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]])/(2*c^4*r^3) - (16*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]])/(c^4*r^3) + 
 (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]])/(c^2*r^2) - (20*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/
  (2*c^6*r^3) + (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (20*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + 
 (63*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (60*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - (6*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/
  (c^4*r^2) + (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) - 
 (G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r^3) + (8*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^3) - 
 (2*G*m2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(c^4*r^2) + (3*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) - 
 (1129*G^3*m1^2*m2*n[i]*Scalar[v2[-i]*v2[i]])/(24*c^6*r^4) - (6*G^3*m1^2*m2*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*dm3*r^4) - 
 (163*G^3*m1*m2^2*n[i]*Scalar[v2[-i]*v2[i]])/(6*c^6*r^4) - (18*G^3*m2^3*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) - 
 (G^3*m2^3*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*dm3*r^4) + (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v2[-i]*v2[i]])/(64*c^6*r^4) + 
 (21*G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]])/(4*c^4*r^3) + (8*G^2*m2^2*n[i]*Scalar[v2[-i]*v2[i]])/(c^4*r^3) - 
 (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]])/(c^2*r^2) + (10*G^3*m1^2*m2*Log[r^2*\[Mu]s]*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) + 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*n[i]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^4) + (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/
  (4*c^6*r^3) - (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (27*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) + 
 (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) - 
 (93*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (52*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + (9*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/
  (2*c^4*r^2) + (3*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - 
 (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - 
 (5*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) - 
 (16*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (c^4*r^2) - (12*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^2) - 
 (2*G*m2*n[i]*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + (31*G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(8*c^6*r^3) + 
 (8*G^2*m2^2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(c^6*r^3) - (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(c^4*r^2) + 
 (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + 
 (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(c^6*r^2) - (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]]^3)/(c^6*r^2) - 
 (259*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v1[i])/(12*c^6*r^4) - (12*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*dm3*r^4) - 
 (281*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v1[i])/(24*c^6*r^4) - (38*G^3*m2^3*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*r^4) - 
 (2*G^3*m2^3*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*dm3*r^4) + (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*v1[i])/(32*c^6*r^4) - 
 (31*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v1[i])/(4*c^4*r^3) + (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*v1[i])/(c^4*r^3) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*v1[i])/(c^2*r^2) + (20*G^3*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*r^4) + 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*r^4) + (295*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v1[i])/(12*c^6*r^3) - 
 (177*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[i])/(8*c^6*r^3) + 
 (193*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v1[i])/(12*c^6*r^4) + (12*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*dm3*r^4) + 
 (893*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v1[i])/(24*c^6*r^4) + (45*G^3*m2^3*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^4) + 
 (2*G^3*m2^3*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*dm3*r^4) - (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v2[-i]]*v1[i])/(32*c^6*r^4) + 
 (23*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^4*r^3) - (10*G^2*m2^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^3) - 
 (3*G*m2*Scalar[n[i]*v2[-i]]*v1[i])/(c^2*r^2) - (20*G^3*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^4) - 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^4) - (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/
  (4*c^6*r^3) + (14*G^2*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (215*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(8*c^6*r^3) - 
 (4*G^2*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) + (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/
  (c^4*r^2) + (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(4*c^6*r^3) - 
 (40*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(c^6*r^3) - (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/
  (c^4*r^2) - (245*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v1[i])/(4*c^6*r^3) + (34*G^2*m2^2*Scalar[n[i]*v2[-i]]^3*v1[i])/(c^6*r^3) + 
 (9*G*m2*Scalar[n[i]*v2[-i]]^3*v1[i])/(2*c^4*r^2) - (3*G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3*v1[i])/(2*c^6*r^2) + 
 (15*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^4*v1[i])/(2*c^6*r^2) - (45*G*m2*Scalar[n[i]*v2[-i]]^5*v1[i])/(8*c^6*r^2) + 
 (52*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/
  (c^4*r^2) - (261*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(4*c^6*r^3) + 
 (28*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) + (4*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/
  (c^4*r^2) + (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (6*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - (2*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2*v1[i])/
  (c^6*r^2) - (239*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) + 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^3) + (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/
  (c^4*r^2) + (307*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) - 
 (24*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^3) - (5*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/
  (c^4*r^2) + (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) - 
 (12*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) + 
 (12*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) + 
 (8*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]^2*v1[i])/(c^6*r^2) - (7*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2*v1[i])/
  (c^6*r^2) + (259*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v2[i])/(12*c^6*r^4) + (12*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*dm3*r^4) + 
 (281*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v2[i])/(24*c^6*r^4) + (38*G^3*m2^3*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*r^4) + 
 (2*G^3*m2^3*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*dm3*r^4) - (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*v2[i])/(32*c^6*r^4) + 
 (31*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v2[i])/(4*c^4*r^3) - (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*v2[i])/(c^4*r^3) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*v2[i])/(c^2*r^2) - (20*G^3*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*r^4) - 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*r^4) - (295*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v2[i])/(12*c^6*r^3) + 
 (177*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[i])/(8*c^6*r^3) - 
 (193*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v2[i])/(12*c^6*r^4) - (12*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*dm3*r^4) - 
 (893*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v2[i])/(24*c^6*r^4) - (45*G^3*m2^3*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^4) - 
 (2*G^3*m2^3*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*dm3*r^4) + (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v2[-i]]*v2[i])/(32*c^6*r^4) - 
 (23*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^4*r^3) + (10*G^2*m2^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^3) + 
 (3*G*m2*Scalar[n[i]*v2[-i]]*v2[i])/(c^2*r^2) + (20*G^3*m1^2*m2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^4) + 
 (3*G^3*m2^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^4) + (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/
  (4*c^6*r^3) - (14*G^2*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (215*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(8*c^6*r^3) + 
 (4*G^2*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) - (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/
  (c^4*r^2) - (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(4*c^6*r^3) + 
 (40*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(c^6*r^3) + (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/
  (c^4*r^2) + (245*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v2[i])/(4*c^6*r^3) - (34*G^2*m2^2*Scalar[n[i]*v2[-i]]^3*v2[i])/(c^6*r^3) - 
 (9*G*m2*Scalar[n[i]*v2[-i]]^3*v2[i])/(2*c^4*r^2) + (3*G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3*v2[i])/(2*c^6*r^2) - 
 (15*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^4*v2[i])/(2*c^6*r^2) + (45*G*m2*Scalar[n[i]*v2[-i]]^5*v2[i])/(8*c^6*r^2) - 
 (52*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/
  (c^4*r^2) + (261*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(4*c^6*r^3) - 
 (28*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) - (4*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/
  (c^4*r^2) - (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (6*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + (2*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2*v2[i])/
  (c^6*r^2) + (239*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3) - 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^3) - (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/
  (c^4*r^2) - (307*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3) + 
 (24*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^3) + (5*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/
  (c^4*r^2) - (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) + 
 (12*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) - 
 (12*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) - 
 (8*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]^2*v2[i])/(c^6*r^2) + (7*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2*v2[i])/
  (c^6*r^2)


(* ::Subsubsection::Closed:: *)
(*a2^i*)


(4*G^4*m1^4*n[j])/(3*c^6*r^5) - (290*G^4*m1^3*m2*n[j])/(3*c^6*r^5) + 
 (10*G^4*m1^3*m2*n[j])/(3*c^6*dm3*r^5) - (437*G^4*m1^2*m2^2*n[j])/(3*c^6*r^5) - 
 (359*G^4*m1*m2^3*n[j])/(12*c^6*r^5) - (10*G^4*m1*m2^3*n[j])/(3*c^6*dm3*r^5) + 
 (41*G^4*m1^3*m2*Pi^2*n[j])/(16*c^6*r^5) + (41*G^4*m1^2*m2^2*Pi^2*n[j])/(16*c^6*r^5) + 
 (7*G^3*m1^3*n[j])/(c^4*r^4) + (61*G^3*m1^2*m2*n[j])/(2*c^4*r^4) + 
 (49*G^3*m1*m2^2*n[j])/(4*c^4*r^4) - (4*G^2*m1^2*n[j])/(c^2*r^3) - 
 (5*G^2*m1*m2*n[j])/(c^2*r^3) + (G*m1*n[j])/r^2 - (2*G^4*m1^4*Log[r^2*\[Mu]s]*n[j])/
  (3*c^6*r^5) - (29*G^4*m1^3*m2*Log[r^2*\[Mu]s]*n[j])/(3*c^6*r^5) - 
 (4*G^4*m1^2*m2^2*Log[r^2*\[Mu]s]*n[j])/(c^6*r^5) + (5*G^4*m1*m2^3*Log[r^2*\[Mu]s]*n[j])/
  (c^6*r^5) - (145*G^3*m1^3*n[j]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^4) - 
 (5*G^3*m1^3*n[j]*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^4) - 
 (3227*G^3*m1^2*m2*n[j]*Scalar[n[i]*v1[-i]]^2)/(24*c^6*r^4) - 
 (1999*G^3*m1*m2^2*n[j]*Scalar[n[i]*v1[-i]]^2)/(12*c^6*r^4) - 
 (30*G^3*m1*m2^2*n[j]*Scalar[n[i]*v1[-i]]^2)/(c^6*dm3*r^4) + 
 (135*G^3*m1^2*m2*Pi^2*n[j]*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^4) + 
 (22*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^2)/(c^4*r^3) + 
 (15*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^3) - 
 (3*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2)/(2*c^2*r^2) + 
 (15*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^4) + 
 (50*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^4) - 
 (54*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^4)/(c^6*r^3) - 
 (57*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^4)/(8*c^6*r^3) + 
 (15*G*m1*n[j]*Scalar[n[i]*v1[-i]]^4)/(8*c^4*r^2) - (35*G*m1*n[j]*Scalar[n[i]*v1[-i]]^6)/
  (16*c^6*r^2) + (18*G^3*m1^3*n[j]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) + 
 (G^3*m1^3*n[j]*Scalar[v1[-i]*v1[i]])/(c^6*dm3*r^4) + 
 (163*G^3*m1^2*m2*n[j]*Scalar[v1[-i]*v1[i]])/(6*c^6*r^4) + 
 (1129*G^3*m1*m2^2*n[j]*Scalar[v1[-i]*v1[i]])/(24*c^6*r^4) + 
 (6*G^3*m1*m2^2*n[j]*Scalar[v1[-i]*v1[i]])/(c^6*dm3*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*n[j]*Scalar[v1[-i]*v1[i]])/(64*c^6*r^4) - 
 (8*G^2*m1^2*n[j]*Scalar[v1[-i]*v1[i]])/(c^4*r^3) - 
 (21*G^2*m1*m2*n[j]*Scalar[v1[-i]*v1[i]])/(4*c^4*r^3) + 
 (2*G*m1*n[j]*Scalar[v1[-i]*v1[i]])/(c^2*r^2) - 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[v1[-i]*v1[i]])/(2*c^6*r^4) - 
 (10*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) + 
 (52*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^3) + 
 (93*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^3) - 
 (9*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^4*r^2) + 
 (15*G*m1*n[j]*Scalar[n[i]*v1[-i]]^4*Scalar[v1[-i]*v1[i]])/(2*c^6*r^2) - 
 (8*G^2*m1^2*n[j]*Scalar[v1[-i]*v1[i]]^2)/(c^6*r^3) - 
 (31*G^2*m1*m2*n[j]*Scalar[v1[-i]*v1[i]]^2)/(8*c^6*r^3) + 
 (2*G*m1*n[j]*Scalar[v1[-i]*v1[i]]^2)/(c^4*r^2) - 
 (15*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + 
 (2*G*m1*n[j]*Scalar[v1[-i]*v1[i]]^3)/(c^6*r^2) + 
 (110*G^3*m1^3*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (10*G^3*m1^3*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^4) + 
 (1061*G^3*m1^2*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^4) + 
 (761*G^3*m1*m2^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(3*c^6*r^4) + 
 (60*G^3*m1*m2^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*dm3*r^4) - 
 (135*G^3*m1^2*m2*Pi^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^4) - 
 (28*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + 
 (7*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) - 
 (15*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) - 
 (100*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (84*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^3) - 
 (63*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - 
 (28*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/
  (c^6*r^3) + (27*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*
   Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - (55*G^3*m1^3*n[j]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^4) - 
 (5*G^3*m1^3*n[j]*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^4) - 
 (989*G^3*m1^2*m2*n[j]*Scalar[n[i]*v2[-i]]^2)/(24*c^6*r^4) - 
 (3161*G^3*m1*m2^2*n[j]*Scalar[n[i]*v2[-i]]^2)/(24*c^6*r^4) - 
 (30*G^3*m1*m2^2*n[j]*Scalar[n[i]*v2[-i]]^2)/(c^6*dm3*r^4) + 
 (135*G^3*m1^2*m2*Pi^2*n[j]*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^4) + 
 (14*G^2*m1^2*n[j]*Scalar[n[i]*v2[-i]]^2)/(c^4*r^3) - 
 (7*G^2*m1*m2*n[j]*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^3) + 
 (15*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^4) + 
 (50*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^4) - 
 (42*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + 
 (147*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (37*G^2*m1*m2*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (43*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(2*c^6*r^3) + 
 (43*G^2*m1*m2*n[j]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^3) - 
 (36*G^3*m1^3*n[j]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - 
 (2*G^3*m1^3*n[j]*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^4) - 
 (163*G^3*m1^2*m2*n[j]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^4) - 
 (1129*G^3*m1*m2^2*n[j]*Scalar[v1[i]*v2[-i]])/(12*c^6*r^4) - 
 (12*G^3*m1*m2^2*n[j]*Scalar[v1[i]*v2[-i]])/(c^6*dm3*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*n[j]*Scalar[v1[i]*v2[-i]])/(32*c^6*r^4) + 
 (16*G^2*m1^2*n[j]*Scalar[v1[i]*v2[-i]])/(c^4*r^3) + 
 (21*G^2*m1*m2*n[j]*Scalar[v1[i]*v2[-i]])/(2*c^4*r^3) - 
 (4*G*m1*n[j]*Scalar[v1[i]*v2[-i]])/(c^2*r^2) + 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) + 
 (20*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - 
 (60*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (63*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (6*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^4*r^2) - 
 (15*G*m1*n[j]*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) + 
 (16*G^2*m1^2*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + 
 (5*G^2*m1*m2*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (4*G*m1*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^4*r^2) + 
 (12*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^2) - (4*G*m1*n[j]*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (28*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^3) - (20*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v1[i]*v2[-i]])/(c^6*r^3) + (37*G^2*m1*m2*n[j]*Scalar[n[i]*v2[-i]]^2*
   Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) - (8*G^2*m1^2*n[j]*Scalar[v1[i]*v2[-i]]^2)/
  (c^6*r^3) + (G^2*m1*m2*n[j]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r^3) + 
 (2*G*m1*n[j]*Scalar[v1[i]*v2[-i]]^2)/(c^4*r^2) - 
 (3*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + 
 (2*G*m1*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + 
 (11*G^3*m1^3*n[j]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) + (G^3*m1^3*n[j]*Scalar[v2[-i]*v2[i]])/
  (c^6*dm3*r^4) - (10*G^3*m1^2*m2*n[j]*Scalar[v2[-i]*v2[i]])/(3*c^6*r^4) + 
 (835*G^3*m1*m2^2*n[j]*Scalar[v2[-i]*v2[i]])/(24*c^6*r^4) + 
 (6*G^3*m1*m2^2*n[j]*Scalar[v2[-i]*v2[i]])/(c^6*dm3*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*n[j]*Scalar[v2[-i]*v2[i]])/(64*c^6*r^4) - 
 (4*G^2*m1^2*n[j]*Scalar[v2[-i]*v2[i]])/(c^4*r^3) - (G^2*m1*m2*n[j]*Scalar[v2[-i]*v2[i]])/
  (4*c^4*r^3) + (G*m1*n[j]*Scalar[v2[-i]*v2[i]])/(c^2*r^2) - 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*n[j]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^4) - 
 (10*G^3*m1*m2^2*Log[r^2*\[Mu]s]*n[j]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) + 
 (8*G^2*m1^2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + 
 (33*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (3*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^4*r^2) + 
 (15*G*m1*n[j]*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(8*c^6*r^2) + 
 (11*G^2*m1*m2*n[j]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (3*G*m1*n[j]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^2) + (13*G^2*m1*m2*n[j]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) - 
 (37*G^2*m1*m2*n[j]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (11*G^2*m1*m2*n[j]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) + 
 (11*G^2*m1*m2*n[j]*Scalar[v2[-i]*v2[i]]^2)/(8*c^6*r^3) + 
 (45*G^3*m1^3*Scalar[n[i]*v1[-i]]*v1[j])/(c^6*r^4) + 
 (2*G^3*m1^3*Scalar[n[i]*v1[-i]]*v1[j])/(c^6*dm3*r^4) + 
 (893*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v1[j])/(24*c^6*r^4) + 
 (193*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v1[j])/(12*c^6*r^4) + 
 (12*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v1[j])/(c^6*dm3*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v1[-i]]*v1[j])/(32*c^6*r^4) - 
 (10*G^2*m1^2*Scalar[n[i]*v1[-i]]*v1[j])/(c^4*r^3) + 
 (23*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v1[j])/(4*c^4*r^3) - 
 (3*G*m1*Scalar[n[i]*v1[-i]]*v1[j])/(c^2*r^2) - 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v1[j])/(c^6*r^4) - 
 (20*G^3*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v1[j])/(c^6*r^4) + 
 (34*G^2*m1^2*Scalar[n[i]*v1[-i]]^3*v1[j])/(c^6*r^3) - 
 (245*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v1[j])/(4*c^6*r^3) + 
 (9*G*m1*Scalar[n[i]*v1[-i]]^3*v1[j])/(2*c^4*r^2) - (45*G*m1*Scalar[n[i]*v1[-i]]^5*v1[j])/
  (8*c^6*r^2) - (24*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[j])/(c^6*r^3) + 
 (307*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[j])/(8*c^6*r^3) - 
 (5*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[j])/(c^4*r^2) + 
 (12*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*v1[j])/(c^6*r^2) - 
 (7*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*v1[j])/(c^6*r^2) - 
 (38*G^3*m1^3*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^4) - 
 (2*G^3*m1^3*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*dm3*r^4) - 
 (281*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v1[j])/(24*c^6*r^4) - 
 (259*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v1[j])/(12*c^6*r^4) - 
 (12*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*dm3*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v2[-i]]*v1[j])/(32*c^6*r^4) + 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*v1[j])/(c^4*r^3) - 
 (31*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v1[j])/(4*c^4*r^3) + 
 (4*G*m1*Scalar[n[i]*v2[-i]]*v1[j])/(c^2*r^2) + 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^4) + 
 (20*G^3*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^4) - 
 (40*G^2*m1^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^3) + 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[j])/(4*c^6*r^3) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[j])/(c^4*r^2) + 
 (15*G*m1*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]*v1[j])/(2*c^6*r^2) + 
 (6*G^2*m1^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^3) - 
 (239*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[j])/(8*c^6*r^3) + 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[j])/(c^4*r^2) - 
 (12*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[j])/
  (c^6*r^2) + (4*G*m1*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]*v1[j])/(c^6*r^2) + 
 (14*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[j])/(c^6*r^3) - 
 (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[j])/(4*c^6*r^3) + 
 (295*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v1[j])/(12*c^6*r^3) + 
 (28*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^3) - 
 (261*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(4*c^6*r^3) + 
 (4*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^4*r^2) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^2) + 
 (8*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^2) - 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^3) + 
 (52*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^3) - 
 (4*G*m1*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^4*r^2) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^2) - 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[j])/(c^6*r^2) - 
 (2*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]^2*v1[j])/(c^6*r^2) - 
 (4*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[j])/(c^6*r^3) + 
 (215*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[j])/(8*c^6*r^3) + 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[j])/(c^4*r^2) - 
 (3*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v2[-i]*v2[i]]*v1[j])/(2*c^6*r^2) + 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]*v1[j])/(c^6*r^2) - 
 (177*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[j])/(8*c^6*r^3) - 
 (45*G^3*m1^3*Scalar[n[i]*v1[-i]]*v2[j])/(c^6*r^4) - 
 (2*G^3*m1^3*Scalar[n[i]*v1[-i]]*v2[j])/(c^6*dm3*r^4) - 
 (893*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v2[j])/(24*c^6*r^4) - 
 (193*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v2[j])/(12*c^6*r^4) - 
 (12*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v2[j])/(c^6*dm3*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v1[-i]]*v2[j])/(32*c^6*r^4) + 
 (10*G^2*m1^2*Scalar[n[i]*v1[-i]]*v2[j])/(c^4*r^3) - 
 (23*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v2[j])/(4*c^4*r^3) + 
 (3*G*m1*Scalar[n[i]*v1[-i]]*v2[j])/(c^2*r^2) + 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v2[j])/(c^6*r^4) + 
 (20*G^3*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v1[-i]]*v2[j])/(c^6*r^4) - 
 (34*G^2*m1^2*Scalar[n[i]*v1[-i]]^3*v2[j])/(c^6*r^3) + 
 (245*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v2[j])/(4*c^6*r^3) - 
 (9*G*m1*Scalar[n[i]*v1[-i]]^3*v2[j])/(2*c^4*r^2) + (45*G*m1*Scalar[n[i]*v1[-i]]^5*v2[j])/
  (8*c^6*r^2) + (24*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[j])/(c^6*r^3) - 
 (307*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[j])/(8*c^6*r^3) + 
 (5*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[j])/(c^4*r^2) - 
 (12*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*v2[j])/(c^6*r^2) + 
 (7*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*v2[j])/(c^6*r^2) + 
 (38*G^3*m1^3*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^4) + 
 (2*G^3*m1^3*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*dm3*r^4) + 
 (281*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v2[j])/(24*c^6*r^4) + 
 (259*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v2[j])/(12*c^6*r^4) + 
 (12*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*dm3*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v2[-i]]*v2[j])/(32*c^6*r^4) - 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*v2[j])/(c^4*r^3) + 
 (31*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v2[j])/(4*c^4*r^3) - 
 (4*G*m1*Scalar[n[i]*v2[-i]]*v2[j])/(c^2*r^2) - 
 (3*G^3*m1^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^4) - 
 (20*G^3*m1*m2^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^4) + 
 (40*G^2*m1^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^3) - 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[j])/(4*c^6*r^3) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[j])/(c^4*r^2) - 
 (15*G*m1*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]*v2[j])/(2*c^6*r^2) - 
 (6*G^2*m1^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^3) + 
 (239*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[j])/(8*c^6*r^3) - 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[j])/(c^4*r^2) + 
 (12*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[j])/
  (c^6*r^2) - (4*G*m1*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]*v2[j])/(c^6*r^2) - 
 (14*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[j])/(c^6*r^3) + 
 (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[j])/(4*c^6*r^3) - 
 (295*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v2[j])/(12*c^6*r^3) - 
 (28*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^3) + 
 (261*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(4*c^6*r^3) - 
 (4*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^4*r^2) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^2) - 
 (8*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^2) + 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^3) - 
 (52*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^3) + 
 (4*G*m1*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^4*r^2) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^2) + 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[j])/(c^6*r^2) + 
 (2*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]^2*v2[j])/(c^6*r^2) + 
 (4*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[j])/(c^6*r^3) - 
 (215*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[j])/(8*c^6*r^3) - 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[j])/(c^4*r^2) + 
 (3*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v2[-i]*v2[i]]*v2[j])/(2*c^6*r^2) - 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]*v2[j])/(c^6*r^2) + 
 (177*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[j])/(8*c^6*r^3)


(* ::Subsubsection::Closed:: *)
(*a^i in the center-of-mass frame*)


(-4*G^4*M^4*n[i])/(3*c^6*r^5) - (7*G^3*M^3*n[i])/(c^4*r^4) + (4*G^2*M^2*n[i])/(c^2*r^3) - 
 (G*M*n[i])/r^2 + (1583*G^4*M^4*\[Nu]*n[i])/(12*c^6*r^5) - 
 (41*G^4*M^4*Pi^2*\[Nu]*n[i])/(16*c^6*r^5) - (87*G^3*M^3*\[Nu]*n[i])/(4*c^4*r^4) + 
 (2*G^2*M^2*\[Nu]*n[i])/(c^2*r^3) + (71*G^4*M^4*\[Nu]^2*n[i])/(2*c^6*r^5) + 
 (2*G^4*M^4*Log[r^2*\[Mu]s]*n[i])/(3*c^6*r^5) + (2*G^4*M^4*\[Nu]*Log[r^2*\[Mu]s]*n[i])/(c^6*r^5) + 
 (55*G^3*M^3*n[i]*Scalar[n[i]*v[-i]]^2)/(c^6*r^4) + (5*G^3*M^3*n[i]*Scalar[n[i]*v[-i]]^2)/
  (c^6*dm3*r^4) - (14*G^2*M^2*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (1039*G^3*M^3*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(24*c^6*r^4) + 
 (15*G^3*M^3*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(c^6*dm3*r^4) - 
 (135*G^3*M^3*Pi^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(64*c^6*r^4) + 
 (25*G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (3*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(2*c^2*r^2) - 
 (11*G^3*M^3*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2)/(8*c^6*r^4) + 
 (2*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (7*G^3*M^3*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2)/(c^6*r^4) - 
 (15*G^3*M^3*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v[-i]]^2)/(2*c^6*r^4) - 
 (55*G^3*M^3*\[Nu]*Log[r^2*\[Mu]s]*n[i]*Scalar[n[i]*v[-i]]^2)/(2*c^6*r^4) + 
 (G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4)/(c^6*r^3) - (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4)/
  (8*c^4*r^2) + (69*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4)/(2*c^6*r^3) + 
 (45*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4)/(8*c^4*r^2) + 
 (30*G^2*M^2*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^4)/(c^6*r^3) + 
 (35*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) - 
 (175*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) + 
 (175*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) - 
 (11*G^3*M^3*n[i]*Scalar[v[-i]*v[i]])/(c^6*r^4) - (G^3*M^3*n[i]*Scalar[v[-i]*v[i]])/
  (c^6*dm3*r^4) + (4*G^2*M^2*n[i]*Scalar[v[-i]*v[i]])/(c^4*r^3) - 
 (G*M*n[i]*Scalar[v[-i]*v[i]])/(c^2*r^2) - (857*G^3*M^3*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/
  (24*c^6*r^4) - (3*G^3*M^3*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(c^6*dm3*r^4) + 
 (27*G^3*M^3*Pi^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(64*c^6*r^4) + 
 (13*G^2*M^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(2*c^4*r^3) - 
 (3*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(c^2*r^2) - (2*G^2*M^2*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]])/
  (c^4*r^3) - (G^3*M^3*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]])/(c^6*r^4) + 
 (3*G^3*M^3*Log[r^2*\[Mu]s]*n[i]*Scalar[v[-i]*v[i]])/(2*c^6*r^4) + 
 (11*G^3*M^3*\[Nu]*Log[r^2*\[Mu]s]*n[i]*Scalar[v[-i]*v[i]])/(2*c^6*r^4) - 
 (15*G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) + 
 (9*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(2*c^4*r^2) - 
 (16*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) - 
 (6*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^4*r^2) - 
 (20*G^2*M^2*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) - 
 (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(2*c^6*r^2) + 
 (135*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(4*c^6*r^2) - 
 (255*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(8*c^6*r^2) + 
 (21*G^2*M^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^2)/(4*c^6*r^3) - 
 (3*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^2)/(c^4*r^2) - 
 (8*G^2*M^2*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^2)/(c^6*r^3) + 
 (4*G*M*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^2)/(c^4*r^2) + 
 (10*G^2*M^2*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]]^2)/(c^6*r^3) + 
 (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(2*c^6*r^2) - 
 (237*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(8*c^6*r^2) + 
 (45*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(2*c^6*r^2) - 
 (11*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^3)/(4*c^6*r^2) + 
 (49*G*M*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^3)/(4*c^6*r^2) - 
 (13*G*M*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]]^3)/(c^6*r^2) - (38*G^3*M^3*Scalar[n[i]*v[-i]]*v[i])/
  (c^6*r^4) - (2*G^3*M^3*Scalar[n[i]*v[-i]]*v[i])/(c^6*dm3*r^4) + 
 (6*G^2*M^2*Scalar[n[i]*v[-i]]*v[i])/(c^4*r^3) + (4*G*M*Scalar[n[i]*v[-i]]*v[i])/
  (c^2*r^2) + (1775*G^3*M^3*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(24*c^6*r^4) - 
 (6*G^3*M^3*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(c^6*dm3*r^4) + 
 (27*G^3*M^3*Pi^2*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(32*c^6*r^4) - 
 (41*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(2*c^4*r^3) - 
 (2*G*M*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(c^2*r^2) - (25*G^3*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i])/
  (c^6*r^4) - (4*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i])/(c^4*r^3) - 
 (8*G^3*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i])/(c^6*r^4) + 
 (3*G^3*M^3*Log[r^2*\[Mu]s]*Scalar[n[i]*v[-i]]*v[i])/(c^6*r^4) + 
 (11*G^3*M^3*\[Nu]*Log[r^2*\[Mu]s]*Scalar[n[i]*v[-i]]*v[i])/(c^6*r^4) + 
 (407*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]^3*v[i])/(6*c^6*r^3) - 
 (9*G*M*\[Nu]*Scalar[n[i]*v[-i]]^3*v[i])/(2*c^4*r^2) - 
 (59*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[i])/(2*c^6*r^3) - 
 (3*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[i])/(c^4*r^2) - 
 (18*G^2*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^3*v[i])/(c^6*r^3) + 
 (45*G*M*\[Nu]*Scalar[n[i]*v[-i]]^5*v[i])/(8*c^6*r^2) - 
 (15*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^5*v[i])/(c^6*r^2) - 
 (15*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]^5*v[i])/(4*c^6*r^2) - 
 (49*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) + 
 (15*G*M*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(2*c^4*r^2) + 
 (27*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) + 
 (2*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^4*r^2) + 
 (10*G^2*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) - 
 (12*G*M*\[Nu]*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^2) + 
 (111*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(4*c^6*r^2) + 
 (12*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^2) + 
 (65*G*M*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(8*c^6*r^2) - 
 (19*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(c^6*r^2) - 
 (6*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(c^6*r^2)


(* ::Subsection::Closed:: *)
(*shifted equation of motion*)


(* ::Subsubsection::Closed:: *)
(*a1^i*)


(295*G^4*m1^3*m2*n[i])/(12*c^6*r^5) + (153*G^4*m1^2*m2^2*n[i])/(c^6*r^5) + 
 (332*G^4*m1*m2^3*n[i])/(3*c^6*r^5) - (41*G^4*m1^2*m2^2*Pi^2*n[i])/(16*c^6*r^5) - 
 (41*G^4*m1*m2^3*Pi^2*n[i])/(16*c^6*r^5) - (49*G^3*m1^2*m2*n[i])/(4*c^4*r^4) - 
 (61*G^3*m1*m2^2*n[i])/(2*c^4*r^4) - (7*G^3*m2^3*n[i])/(c^4*r^4) + 
 (5*G^2*m1*m2*n[i])/(c^2*r^3) + (4*G^2*m2^2*n[i])/(c^2*r^3) - (G*m2*n[i])/r^2 + 
 (567*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(8*c^6*r^4) + 
 (989*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(24*c^6*r^4) + 
 (47*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^6*r^4) - 
 (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^4) + 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^3) - 
 (14*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^4*r^3) - 
 (43*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^4)/(8*c^6*r^3) - 
 (213*G^3*m1^2*m2*n[i]*Scalar[v1[-i]*v1[i]])/(8*c^6*r^4) + 
 (10*G^3*m1*m2^2*n[i]*Scalar[v1[-i]*v1[i]])/(3*c^6*r^4) - 
 (10*G^3*m2^3*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) + 
 (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v1[-i]*v1[i]])/(64*c^6*r^4) + 
 (G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]])/(4*c^4*r^3) + 
 (4*G^2*m2^2*n[i]*Scalar[v1[-i]*v1[i]])/(c^4*r^3) - (G*m2*n[i]*Scalar[v1[-i]*v1[i]])/
  (c^2*r^2) + (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^3) - 
 (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]^2)/(8*c^6*r^3) - 
 (132*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) - 
 (1061*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^4) - 
 (94*G^3*m2^3*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^4) - 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + 
 (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + 
 (43*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - 
 (13*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/
  (2*c^6*r^3) + (423*G^3*m1^2*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^4) + 
 (3227*G^3*m1*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(24*c^6*r^4) + 
 (129*G^3*m2^3*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^6*r^4) - 
 (135*G^3*m1*m2^2*Pi^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^4) - 
 (15*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^3) - 
 (22*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^4*r^3) + 
 (3*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^2*r^2) - 
 (147*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) + 
 (42*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) - 
 (33*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (8*G^2*m2^2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + 
 (3*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^2) + 
 (63*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(2*c^6*r^3) - 
 (84*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(c^6*r^3) + 
 (57*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^3) + 
 (54*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^4)/(c^6*r^3) - (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4)/
  (8*c^4*r^2) - (15*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^2) + 
 (35*G*m2*n[i]*Scalar[n[i]*v2[-i]]^6)/(16*c^6*r^2) + 
 (311*G^3*m1^2*m2*n[i]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^4) + 
 (163*G^3*m1*m2^2*n[i]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^4) + 
 (34*G^3*m2^3*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - 
 (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v1[i]*v2[-i]])/(32*c^6*r^4) - 
 (21*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]])/(2*c^4*r^3) - 
 (16*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]])/(c^4*r^3) + (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]])/
  (c^2*r^2) - (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (20*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^3) - (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v1[i]*v2[-i]])/(c^6*r^3) + (63*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*
   Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (60*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (6*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^4*r^2) + 
 (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) - 
 (G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r^3) + 
 (8*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^3) - (2*G*m2*n[i]*Scalar[v1[i]*v2[-i]]^2)/
  (c^4*r^2) + (3*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) - 
 (311*G^3*m1^2*m2*n[i]*Scalar[v2[-i]*v2[i]])/(8*c^6*r^4) - 
 (163*G^3*m1*m2^2*n[i]*Scalar[v2[-i]*v2[i]])/(6*c^6*r^4) - 
 (17*G^3*m2^3*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) + 
 (27*G^3*m1*m2^2*Pi^2*n[i]*Scalar[v2[-i]*v2[i]])/(64*c^6*r^4) + 
 (21*G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]])/(4*c^4*r^3) + 
 (8*G^2*m2^2*n[i]*Scalar[v2[-i]*v2[i]])/(c^4*r^3) - (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]])/
  (c^2*r^2) + (37*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (27*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^3) + (28*G^2*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v2[-i]*v2[i]])/(c^6*r^3) - (93*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*
   Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (52*G^2*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + 
 (9*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^4*r^2) + 
 (3*G*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^2) - (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^4*Scalar[v2[-i]*v2[i]])/(2*c^6*r^2) - 
 (5*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) - 
 (16*G^2*m2^2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + 
 (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(c^4*r^2) - 
 (12*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/
  (c^6*r^2) - (2*G*m2*n[i]*Scalar[v1[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^2) + 
 (31*G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(8*c^6*r^3) + 
 (8*G^2*m2^2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(c^6*r^3) - (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]]^2)/
  (c^4*r^2) + (15*G*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]^2)/(2*c^6*r^2) + 
 (4*G*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2)/(c^6*r^2) - 
 (2*G*m2*n[i]*Scalar[v2[-i]*v2[i]]^3)/(c^6*r^2) - 
 (21*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v1[i])/(4*c^6*r^4) - 
 (281*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v1[i])/(24*c^6*r^4) - 
 (36*G^3*m2^3*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*r^4) + 
 (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*v1[i])/(32*c^6*r^4) - 
 (31*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v1[i])/(4*c^4*r^3) + 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*v1[i])/(c^4*r^3) + (4*G*m2*Scalar[n[i]*v1[-i]]*v1[i])/
  (c^2*r^2) + (295*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v1[i])/(12*c^6*r^3) - 
 (177*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[i])/(8*c^6*r^3) - 
 (G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^6*r^4) + 
 (893*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v1[i])/(24*c^6*r^4) + 
 (43*G^3*m2^3*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^4) - 
 (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v2[-i]]*v1[i])/(32*c^6*r^4) + 
 (23*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^4*r^3) - 
 (10*G^2*m2^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^3) - (3*G*m2*Scalar[n[i]*v2[-i]]*v1[i])/
  (c^2*r^2) - (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/
  (4*c^6*r^3) + (14*G^2*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (215*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(8*c^6*r^3) - 
 (4*G^2*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^2) + 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(4*c^6*r^3) - 
 (40*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(c^6*r^3) - 
 (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(c^4*r^2) - 
 (245*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v1[i])/(4*c^6*r^3) + 
 (34*G^2*m2^2*Scalar[n[i]*v2[-i]]^3*v1[i])/(c^6*r^3) + 
 (9*G*m2*Scalar[n[i]*v2[-i]]^3*v1[i])/(2*c^4*r^2) - 
 (3*G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3*v1[i])/(2*c^6*r^2) + 
 (15*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^4*v1[i])/(2*c^6*r^2) - 
 (45*G*m2*Scalar[n[i]*v2[-i]]^5*v1[i])/(8*c^6*r^2) + 
 (52*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^4*r^2) - 
 (261*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(4*c^6*r^3) + 
 (28*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (4*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^4*r^2) + 
 (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (6*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (2*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2*v1[i])/(c^6*r^2) - 
 (239*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) + 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^3) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^4*r^2) + 
 (307*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) - 
 (24*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^3) - 
 (5*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^4*r^2) + 
 (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) - 
 (12*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]*v1[i])/
  (c^6*r^2) + (12*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) + 
 (8*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]^2*v1[i])/(c^6*r^2) - 
 (7*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2*v1[i])/(c^6*r^2) + 
 (21*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v2[i])/(4*c^6*r^4) + 
 (281*G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v2[i])/(24*c^6*r^4) + 
 (36*G^3*m2^3*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*r^4) - 
 (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v1[-i]]*v2[i])/(32*c^6*r^4) + 
 (31*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v2[i])/(4*c^4*r^3) - 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*v2[i])/(c^4*r^3) - (4*G*m2*Scalar[n[i]*v1[-i]]*v2[i])/
  (c^2*r^2) - (295*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v2[i])/(12*c^6*r^3) + 
 (177*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[i])/(8*c^6*r^3) + 
 (G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^6*r^4) - 
 (893*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v2[i])/(24*c^6*r^4) - 
 (43*G^3*m2^3*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^4) + 
 (27*G^3*m1*m2^2*Pi^2*Scalar[n[i]*v2[-i]]*v2[i])/(32*c^6*r^4) - 
 (23*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^4*r^3) + 
 (10*G^2*m2^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^3) + (3*G*m2*Scalar[n[i]*v2[-i]]*v2[i])/
  (c^2*r^2) + (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/
  (4*c^6*r^3) - (14*G^2*m2^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (215*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(8*c^6*r^3) + 
 (4*G^2*m2^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^2) - 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(4*c^6*r^3) + 
 (40*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(c^6*r^3) + 
 (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(c^4*r^2) + 
 (245*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v2[i])/(4*c^6*r^3) - 
 (34*G^2*m2^2*Scalar[n[i]*v2[-i]]^3*v2[i])/(c^6*r^3) - 
 (9*G*m2*Scalar[n[i]*v2[-i]]^3*v2[i])/(2*c^4*r^2) + 
 (3*G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^3*v2[i])/(2*c^6*r^2) - 
 (15*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^4*v2[i])/(2*c^6*r^2) + 
 (45*G*m2*Scalar[n[i]*v2[-i]]^5*v2[i])/(8*c^6*r^2) - 
 (52*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^4*r^2) + 
 (261*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(4*c^6*r^3) - 
 (28*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (4*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^4*r^2) - 
 (6*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (6*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (2*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]^2*v2[i])/(c^6*r^2) + 
 (239*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3) - 
 (6*G^2*m2^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^3) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^4*r^2) - 
 (307*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3) + 
 (24*G^2*m2^2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^3) + 
 (5*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^4*r^2) - 
 (G*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) + 
 (12*G*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]]*v2[i])/
  (c^6*r^2) - (12*G*m2*Scalar[n[i]*v2[-i]]^3*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) + 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) - 
 (8*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) - 
 (4*G*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]^2*v2[i])/(c^6*r^2) + 
 (7*G*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]^2*v2[i])/(c^6*r^2)


(* ::Subsubsection::Closed:: *)
(*a2^i*)


(-332*G^4*m1^3*m2*n[i])/(3*c^6*r^5) - (153*G^4*m1^2*m2^2*n[i])/(c^6*r^5) - 
 (295*G^4*m1*m2^3*n[i])/(12*c^6*r^5) + (41*G^4*m1^3*m2*Pi^2*n[i])/(16*c^6*r^5) + 
 (41*G^4*m1^2*m2^2*Pi^2*n[i])/(16*c^6*r^5) + (7*G^3*m1^3*n[i])/(c^4*r^4) + 
 (61*G^3*m1^2*m2*n[i])/(2*c^4*r^4) + (49*G^3*m1*m2^2*n[i])/(4*c^4*r^4) - 
 (4*G^2*m1^2*n[i])/(c^2*r^3) - (5*G^2*m1*m2*n[i])/(c^2*r^3) + (G*m1*n[i])/r^2 - 
 (129*G^3*m1^3*n[i]*Scalar[n[i]*v1[-i]]^2)/(2*c^6*r^4) - 
 (3227*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(24*c^6*r^4) - 
 (423*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(4*c^6*r^4) + 
 (135*G^3*m1^2*m2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(64*c^6*r^4) + 
 (22*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^2)/(c^4*r^3) + 
 (15*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2)/(2*c^4*r^3) - 
 (3*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2)/(2*c^2*r^2) - 
 (54*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^4)/(c^6*r^3) - 
 (57*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^4)/(8*c^6*r^3) + 
 (15*G*m1*n[i]*Scalar[n[i]*v1[-i]]^4)/(8*c^4*r^2) - (35*G*m1*n[i]*Scalar[n[i]*v1[-i]]^6)/
  (16*c^6*r^2) + (17*G^3*m1^3*n[i]*Scalar[v1[-i]*v1[i]])/(c^6*r^4) + 
 (163*G^3*m1^2*m2*n[i]*Scalar[v1[-i]*v1[i]])/(6*c^6*r^4) + 
 (311*G^3*m1*m2^2*n[i]*Scalar[v1[-i]*v1[i]])/(8*c^6*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*n[i]*Scalar[v1[-i]*v1[i]])/(64*c^6*r^4) - 
 (8*G^2*m1^2*n[i]*Scalar[v1[-i]*v1[i]])/(c^4*r^3) - 
 (21*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]])/(4*c^4*r^3) + 
 (2*G*m1*n[i]*Scalar[v1[-i]*v1[i]])/(c^2*r^2) + 
 (52*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(c^6*r^3) + 
 (93*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(4*c^6*r^3) - 
 (9*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]])/(2*c^4*r^2) + 
 (15*G*m1*n[i]*Scalar[n[i]*v1[-i]]^4*Scalar[v1[-i]*v1[i]])/(2*c^6*r^2) - 
 (8*G^2*m1^2*n[i]*Scalar[v1[-i]*v1[i]]^2)/(c^6*r^3) - 
 (31*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]^2)/(8*c^6*r^3) + 
 (2*G*m1*n[i]*Scalar[v1[-i]*v1[i]]^2)/(c^4*r^2) - 
 (15*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]^2)/(2*c^6*r^2) + 
 (2*G*m1*n[i]*Scalar[v1[-i]*v1[i]]^3)/(c^6*r^2) + 
 (94*G^3*m1^3*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) + 
 (1061*G^3*m1^2*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(12*c^6*r^4) + 
 (132*G^3*m1*m2^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^6*r^4) - 
 (135*G^3*m1^2*m2*Pi^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(32*c^6*r^4) - 
 (28*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]])/(c^4*r^3) + 
 (84*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(c^6*r^3) - 
 (63*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^3*Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - 
 (28*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]])/
  (c^6*r^3) + (27*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*
   Scalar[n[i]*v2[-i]])/(2*c^6*r^3) - (47*G^3*m1^3*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^6*r^4) - 
 (989*G^3*m1^2*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(24*c^6*r^4) - 
 (567*G^3*m1*m2^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(8*c^6*r^4) + 
 (135*G^3*m1^2*m2*Pi^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(64*c^6*r^4) + 
 (14*G^2*m1^2*n[i]*Scalar[n[i]*v2[-i]]^2)/(c^4*r^3) - 
 (7*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2)/(2*c^4*r^3) - 
 (42*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(c^6*r^3) + 
 (147*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (37*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]^2)/(4*c^6*r^3) - 
 (43*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^3)/(2*c^6*r^3) + 
 (43*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^4)/(8*c^6*r^3) - 
 (34*G^3*m1^3*n[i]*Scalar[v1[i]*v2[-i]])/(c^6*r^4) - 
 (163*G^3*m1^2*m2*n[i]*Scalar[v1[i]*v2[-i]])/(3*c^6*r^4) - 
 (311*G^3*m1*m2^2*n[i]*Scalar[v1[i]*v2[-i]])/(4*c^6*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*n[i]*Scalar[v1[i]*v2[-i]])/(32*c^6*r^4) + 
 (16*G^2*m1^2*n[i]*Scalar[v1[i]*v2[-i]])/(c^4*r^3) + 
 (21*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]])/(2*c^4*r^3) - 
 (4*G*m1*n[i]*Scalar[v1[i]*v2[-i]])/(c^2*r^2) - 
 (60*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (63*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) + 
 (6*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]])/(c^4*r^2) - 
 (15*G*m1*n[i]*Scalar[n[i]*v1[-i]]^4*Scalar[v1[i]*v2[-i]])/(2*c^6*r^2) + 
 (16*G^2*m1^2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) + 
 (5*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^6*r^3) - 
 (4*G*m1*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/(c^4*r^2) + 
 (12*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^2) - (4*G*m1*n[i]*Scalar[v1[-i]*v1[i]]^2*Scalar[v1[i]*v2[-i]])/(c^6*r^2) + 
 (28*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]])/
  (c^6*r^3) - (20*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v1[i]*v2[-i]])/(c^6*r^3) + (37*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*
   Scalar[v1[i]*v2[-i]])/(2*c^6*r^3) - (8*G^2*m1^2*n[i]*Scalar[v1[i]*v2[-i]]^2)/
  (c^6*r^3) + (G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]^2)/(4*c^6*r^3) + 
 (2*G*m1*n[i]*Scalar[v1[i]*v2[-i]]^2)/(c^4*r^2) - 
 (3*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + 
 (2*G*m1*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]^2)/(c^6*r^2) + 
 (10*G^3*m1^3*n[i]*Scalar[v2[-i]*v2[i]])/(c^6*r^4) - 
 (10*G^3*m1^2*m2*n[i]*Scalar[v2[-i]*v2[i]])/(3*c^6*r^4) + 
 (213*G^3*m1*m2^2*n[i]*Scalar[v2[-i]*v2[i]])/(8*c^6*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*n[i]*Scalar[v2[-i]*v2[i]])/(64*c^6*r^4) - 
 (4*G^2*m1^2*n[i]*Scalar[v2[-i]*v2[i]])/(c^4*r^3) - (G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]])/
  (4*c^4*r^3) + (G*m1*n[i]*Scalar[v2[-i]*v2[i]])/(c^2*r^2) + 
 (8*G^2*m1^2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(c^6*r^3) + 
 (33*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (3*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v2[-i]*v2[i]])/(2*c^4*r^2) + 
 (15*G*m1*n[i]*Scalar[n[i]*v1[-i]]^4*Scalar[v2[-i]*v2[i]])/(8*c^6*r^2) + 
 (11*G^2*m1*m2*n[i]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (3*G*m1*n[i]*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]])/
  (2*c^6*r^2) + (13*G^2*m1*m2*n[i]*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]*
   Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) - 
 (37*G^2*m1*m2*n[i]*Scalar[n[i]*v2[-i]]^2*Scalar[v2[-i]*v2[i]])/(4*c^6*r^3) - 
 (11*G^2*m1*m2*n[i]*Scalar[v1[i]*v2[-i]]*Scalar[v2[-i]*v2[i]])/(2*c^6*r^3) + 
 (11*G^2*m1*m2*n[i]*Scalar[v2[-i]*v2[i]]^2)/(8*c^6*r^3) + 
 (43*G^3*m1^3*Scalar[n[i]*v1[-i]]*v1[i])/(c^6*r^4) + 
 (893*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v1[i])/(24*c^6*r^4) - 
 (G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v1[i])/(4*c^6*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v1[-i]]*v1[i])/(32*c^6*r^4) - 
 (10*G^2*m1^2*Scalar[n[i]*v1[-i]]*v1[i])/(c^4*r^3) + 
 (23*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v1[i])/(4*c^4*r^3) - 
 (3*G*m1*Scalar[n[i]*v1[-i]]*v1[i])/(c^2*r^2) + (34*G^2*m1^2*Scalar[n[i]*v1[-i]]^3*v1[i])/
  (c^6*r^3) - (245*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v1[i])/(4*c^6*r^3) + 
 (9*G*m1*Scalar[n[i]*v1[-i]]^3*v1[i])/(2*c^4*r^2) - (45*G*m1*Scalar[n[i]*v1[-i]]^5*v1[i])/
  (8*c^6*r^2) - (24*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[i])/(c^6*r^3) + 
 (307*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[i])/(8*c^6*r^3) - 
 (5*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v1[i])/(c^4*r^2) + 
 (12*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*v1[i])/(c^6*r^2) - 
 (7*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*v1[i])/(c^6*r^2) - 
 (36*G^3*m1^3*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^4) - 
 (281*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v1[i])/(24*c^6*r^4) - 
 (21*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^6*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v2[-i]]*v1[i])/(32*c^6*r^4) + 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^3) - 
 (31*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^4*r^3) + 
 (4*G*m1*Scalar[n[i]*v2[-i]]*v1[i])/(c^2*r^2) - 
 (40*G^2*m1^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(4*c^6*r^3) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^2) + 
 (15*G*m1*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]*v1[i])/(2*c^6*r^2) + 
 (6*G^2*m1^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (239*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(8*c^6*r^3) + 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/(c^4*r^2) - 
 (12*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v1[i])/
  (c^6*r^2) + (4*G*m1*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]*v1[i])/(c^6*r^2) + 
 (14*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(c^6*r^3) - 
 (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v1[i])/(4*c^6*r^3) + 
 (295*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v1[i])/(12*c^6*r^3) + 
 (28*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (261*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(4*c^6*r^3) + 
 (4*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^4*r^2) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) + 
 (8*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) + 
 (52*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^3) - 
 (4*G*m1*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^4*r^2) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v1[i])/(c^6*r^2) - 
 (2*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]^2*v1[i])/(c^6*r^2) - 
 (4*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^3) + 
 (215*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) + 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^4*r^2) - 
 (3*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v2[-i]*v2[i]]*v1[i])/(2*c^6*r^2) + 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(c^6*r^2) - 
 (177*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v1[i])/(8*c^6*r^3) - 
 (43*G^3*m1^3*Scalar[n[i]*v1[-i]]*v2[i])/(c^6*r^4) - 
 (893*G^3*m1^2*m2*Scalar[n[i]*v1[-i]]*v2[i])/(24*c^6*r^4) + 
 (G^3*m1*m2^2*Scalar[n[i]*v1[-i]]*v2[i])/(4*c^6*r^4) + 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v1[-i]]*v2[i])/(32*c^6*r^4) + 
 (10*G^2*m1^2*Scalar[n[i]*v1[-i]]*v2[i])/(c^4*r^3) - 
 (23*G^2*m1*m2*Scalar[n[i]*v1[-i]]*v2[i])/(4*c^4*r^3) + 
 (3*G*m1*Scalar[n[i]*v1[-i]]*v2[i])/(c^2*r^2) - (34*G^2*m1^2*Scalar[n[i]*v1[-i]]^3*v2[i])/
  (c^6*r^3) + (245*G^2*m1*m2*Scalar[n[i]*v1[-i]]^3*v2[i])/(4*c^6*r^3) - 
 (9*G*m1*Scalar[n[i]*v1[-i]]^3*v2[i])/(2*c^4*r^2) + (45*G*m1*Scalar[n[i]*v1[-i]]^5*v2[i])/
  (8*c^6*r^2) + (24*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[i])/(c^6*r^3) - 
 (307*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[i])/(8*c^6*r^3) + 
 (5*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*v2[i])/(c^4*r^2) - 
 (12*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[-i]*v1[i]]*v2[i])/(c^6*r^2) + 
 (7*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]^2*v2[i])/(c^6*r^2) + 
 (36*G^3*m1^3*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^4) + 
 (281*G^3*m1^2*m2*Scalar[n[i]*v2[-i]]*v2[i])/(24*c^6*r^4) + 
 (21*G^3*m1*m2^2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^6*r^4) - 
 (27*G^3*m1^2*m2*Pi^2*Scalar[n[i]*v2[-i]]*v2[i])/(32*c^6*r^4) - 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^3) + 
 (31*G^2*m1*m2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^4*r^3) - 
 (4*G*m1*Scalar[n[i]*v2[-i]]*v2[i])/(c^2*r^2) + 
 (40*G^2*m1^2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (563*G^2*m1*m2*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(4*c^6*r^3) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^2) - 
 (15*G*m1*Scalar[n[i]*v1[-i]]^4*Scalar[n[i]*v2[-i]]*v2[i])/(2*c^6*r^2) - 
 (6*G^2*m1^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (239*G^2*m1*m2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(8*c^6*r^3) - 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/(c^4*r^2) + 
 (12*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*v2[i])/
  (c^6*r^2) - (4*G*m1*Scalar[v1[-i]*v1[i]]^2*Scalar[n[i]*v2[-i]]*v2[i])/(c^6*r^2) - 
 (14*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(c^6*r^3) + 
 (395*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[n[i]*v2[-i]]^2*v2[i])/(4*c^6*r^3) - 
 (295*G^2*m1*m2*Scalar[n[i]*v2[-i]]^3*v2[i])/(12*c^6*r^3) - 
 (28*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (261*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(4*c^6*r^3) - 
 (4*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^4*r^2) + 
 (6*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) - 
 (8*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (6*G^2*m1^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) - 
 (52*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^3) + 
 (4*G*m1*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^4*r^2) - 
 (6*G*m1*Scalar[n[i]*v1[-i]]^2*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (4*G*m1*Scalar[v1[-i]*v1[i]]*Scalar[n[i]*v2[-i]]*Scalar[v1[i]*v2[-i]]*v2[i])/(c^6*r^2) + 
 (2*G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[i]*v2[-i]]^2*v2[i])/(c^6*r^2) + 
 (4*G^2*m1^2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^3) - 
 (215*G^2*m1*m2*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3) - 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^4*r^2) + 
 (3*G*m1*Scalar[n[i]*v1[-i]]^3*Scalar[v2[-i]*v2[i]]*v2[i])/(2*c^6*r^2) - 
 (G*m1*Scalar[n[i]*v1[-i]]*Scalar[v1[-i]*v1[i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(c^6*r^2) + 
 (177*G^2*m1*m2*Scalar[n[i]*v2[-i]]*Scalar[v2[-i]*v2[i]]*v2[i])/(8*c^6*r^3)


(* ::Subsubsection::Closed:: *)
(*a^i in the center-of-mass frame*)


(-7*G^3*M^3*n[i])/(c^4*r^4) + (4*G^2*M^2*n[i])/(c^2*r^3) - (G*M*n[i])/r^2 + 
 (541*G^4*M^4*\[Nu]*n[i])/(4*c^6*r^5) - (41*G^4*M^4*Pi^2*\[Nu]*n[i])/(16*c^6*r^5) - 
 (87*G^3*M^3*\[Nu]*n[i])/(4*c^4*r^4) + (2*G^2*M^2*\[Nu]*n[i])/(c^2*r^3) + 
 (71*G^4*M^4*\[Nu]^2*n[i])/(2*c^6*r^5) + (47*G^3*M^3*n[i]*Scalar[n[i]*v[-i]]^2)/(c^6*r^4) - 
 (14*G^2*M^2*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (155*G^3*M^3*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(24*c^6*r^4) - 
 (135*G^3*M^3*Pi^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(64*c^6*r^4) + 
 (25*G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (3*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2)/(2*c^2*r^2) - 
 (11*G^3*M^3*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2)/(8*c^6*r^4) + 
 (2*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2)/(c^4*r^3) + 
 (7*G^3*M^3*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2)/(c^6*r^4) + 
 (G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4)/(c^6*r^3) - (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4)/
  (8*c^4*r^2) + (69*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4)/(2*c^6*r^3) + 
 (45*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4)/(8*c^4*r^2) + 
 (30*G^2*M^2*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^4)/(c^6*r^3) + 
 (35*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) - 
 (175*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) + 
 (175*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^6)/(16*c^6*r^2) - 
 (10*G^3*M^3*n[i]*Scalar[v[-i]*v[i]])/(c^6*r^4) + (4*G^2*M^2*n[i]*Scalar[v[-i]*v[i]])/
  (c^4*r^3) - (G*M*n[i]*Scalar[v[-i]*v[i]])/(c^2*r^2) - 
 (733*G^3*M^3*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(24*c^6*r^4) + 
 (27*G^3*M^3*Pi^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(64*c^6*r^4) + 
 (13*G^2*M^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(2*c^4*r^3) - 
 (3*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]])/(c^2*r^2) - (2*G^2*M^2*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]])/
  (c^4*r^3) - (G^3*M^3*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]])/(c^6*r^4) - 
 (15*G^2*M^2*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) + 
 (9*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(2*c^4*r^2) - 
 (16*G^2*M^2*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) - 
 (6*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^4*r^2) - 
 (20*G^2*M^2*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(c^6*r^3) - 
 (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(2*c^6*r^2) + 
 (135*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(4*c^6*r^2) - 
 (255*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/(8*c^6*r^2) + 
 (21*G^2*M^2*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^2)/(4*c^6*r^3) - 
 (3*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^2)/(c^4*r^2) - 
 (8*G^2*M^2*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^2)/(c^6*r^3) + 
 (4*G*M*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^2)/(c^4*r^2) + 
 (10*G^2*M^2*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]]^2)/(c^6*r^3) + 
 (15*G*M*\[Nu]*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(2*c^6*r^2) - 
 (237*G*M*\[Nu]^2*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(8*c^6*r^2) + 
 (45*G*M*\[Nu]^3*n[i]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(2*c^6*r^2) - 
 (11*G*M*\[Nu]*n[i]*Scalar[v[-i]*v[i]]^3)/(4*c^6*r^2) + 
 (49*G*M*\[Nu]^2*n[i]*Scalar[v[-i]*v[i]]^3)/(4*c^6*r^2) - 
 (13*G*M*\[Nu]^3*n[i]*Scalar[v[-i]*v[i]]^3)/(c^6*r^2) - (36*G^3*M^3*Scalar[n[i]*v[-i]]*v[i])/
  (c^6*r^4) + (6*G^2*M^2*Scalar[n[i]*v[-i]]*v[i])/(c^4*r^3) + 
 (4*G*M*Scalar[n[i]*v[-i]]*v[i])/(c^2*r^2) + (2023*G^3*M^3*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/
  (24*c^6*r^4) + (27*G^3*M^3*Pi^2*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(32*c^6*r^4) - 
 (41*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(2*c^4*r^3) - 
 (2*G*M*\[Nu]*Scalar[n[i]*v[-i]]*v[i])/(c^2*r^2) - (25*G^3*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i])/
  (c^6*r^4) - (4*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i])/(c^4*r^3) - 
 (8*G^3*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i])/(c^6*r^4) + 
 (407*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]^3*v[i])/(6*c^6*r^3) - 
 (9*G*M*\[Nu]*Scalar[n[i]*v[-i]]^3*v[i])/(2*c^4*r^2) - 
 (59*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[i])/(2*c^6*r^3) - 
 (3*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[i])/(c^4*r^2) - 
 (18*G^2*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^3*v[i])/(c^6*r^3) + 
 (45*G*M*\[Nu]*Scalar[n[i]*v[-i]]^5*v[i])/(8*c^6*r^2) - 
 (15*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^5*v[i])/(c^6*r^2) - 
 (15*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]^5*v[i])/(4*c^6*r^2) - 
 (49*G^2*M^2*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) + 
 (15*G*M*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(2*c^4*r^2) + 
 (27*G^2*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) + 
 (2*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^4*r^2) + 
 (10*G^2*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^3) - 
 (12*G*M*\[Nu]*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^2) + 
 (111*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(4*c^6*r^2) + 
 (12*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]^3*Scalar[v[-i]*v[i]]*v[i])/(c^6*r^2) + 
 (65*G*M*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(8*c^6*r^2) - 
 (19*G*M*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(c^6*r^2) - 
 (6*G*M*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i])/(c^6*r^2)


(* ::Section:: *)
(*Shifted Mass Quadrupole and Energy Flux*)


(* ::Subsection::Closed:: *)
(*mass quad in the center-of-mass frame*)


(652381*G^2*M^3*\[Nu]*v[i]*v[j])/(121275*c^6) - (214*G^2*M^3*\[Nu]*v[i]*v[j])/(105*c^6*dm3) + (106*G*M^2*r*\[Nu]*v[i]*v[j])/(27*c^4) + (11*M*r^2*\[Nu]*v[i]*v[j])/(21*c^2) - (36898*G^2*M^3*\[Nu]^2*v[i]*v[j])/(2079*c^6) - 
 (335*G*M^2*r*\[Nu]^2*v[i]*v[j])/(189*c^4) - (11*M*r^2*\[Nu]^2*v[i]*v[j])/(7*c^2) + (62576*G^2*M^3*\[Nu]^3*v[i]*v[j])/(2079*c^6) - (985*G*M^2*r*\[Nu]^3*v[i]*v[j])/(189*c^4) - (24314*G^2*M^3*\[Nu]^4*v[i]*v[j])/(2079*c^6) + 
 (214*G^2*M^3*\[Nu]*Log[r^2*\[Mu]s]*v[i]*v[j])/(105*c^6) + (79*G*M^2*r*\[Nu]*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(77*c^6) + (5*M*r^2*\[Nu]*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(63*c^4) - (5807*G*M^2*r*\[Nu]^2*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(1386*c^6) - 
 (25*M*r^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(63*c^4) + (515*G*M^2*r*\[Nu]^3*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(1386*c^6) + (25*M*r^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(63*c^4) + 
 (8245*G*M^2*r*\[Nu]^4*Scalar[n[i]*v[-i]]^2*v[i]*v[j])/(693*c^6) + (587*G*M^2*r*\[Nu]*Scalar[v[-i]*v[i]]*v[i]*v[j])/(154*c^6) + (41*M*r^2*\[Nu]*Scalar[v[-i]*v[i]]*v[i]*v[j])/(126*c^4) - (67933*G*M^2*r*\[Nu]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(4158*c^6) - 
 (337*M*r^2*\[Nu]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(126*c^4) + (25660*G*M^2*r*\[Nu]^3*Scalar[v[-i]*v[i]]*v[i]*v[j])/(2079*c^6) + (733*M*r^2*\[Nu]^3*Scalar[v[-i]*v[i]]*v[i]*v[j])/(126*c^4) + 
 (129781*G*M^2*r*\[Nu]^4*Scalar[v[-i]*v[i]]*v[i]*v[j])/(4158*c^6) + (115*M*r^2*\[Nu]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(1386*c^6) - (1135*M*r^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(1386*c^6) + 
 (1795*M*r^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(693*c^6) - (3445*M*r^2*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*v[i]*v[j])/(1386*c^6) + (1369*M*r^2*\[Nu]*Scalar[v[-i]*v[i]]^2*v[i]*v[j])/(5544*c^6) - 
 (19351*M*r^2*\[Nu]^2*Scalar[v[-i]*v[i]]^2*v[i]*v[j])/(5544*c^6) + (45421*M*r^2*\[Nu]^3*Scalar[v[-i]*v[i]]^2*v[i]*v[j])/(2772*c^6) - (139999*M*r^2*\[Nu]^4*Scalar[v[-i]*v[i]]^2*v[i]*v[j])/(5544*c^6) - 
 (155*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i])/(108*c^4) - (147227*G^2*M^3*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i])/(41580*c^6*r) - (2*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i])/(7*c^2) + (4057*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i])/(756*c^4) + 
 (257437*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i])/(16632*c^6*r) + (6*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i])/(7*c^2) + (209*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*v[j]*x[i])/(108*c^4) - 
 (2713*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]*v[j]*x[i])/(396*c^6*r) + (4441*G^2*M^3*\[Nu]^4*Scalar[n[i]*v[-i]]*v[j]*x[i])/(2772*c^6*r) + (305*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]^3*v[j]*x[i])/(5544*c^6) + 
 (3233*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[j]*x[i])/(5544*c^6) - (8611*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^3*v[j]*x[i])/(5544*c^6) - (895*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^3*v[j]*x[i])/(154*c^6) - 
 (2839*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(1386*c^6) - (13*M*r*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(63*c^4) + (237893*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(16632*c^6) + 
 (101*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(63*c^4) - (188063*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(8316*c^6) - (209*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(63*c^4) - 
 (58565*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i])/(4158*c^6) - (457*M*r*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[j]*x[i])/(2772*c^6) + (6103*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[j]*x[i])/(2772*c^6) - 
 (13693*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[j]*x[i])/(1386*c^6) + (40687*M*r*\[Nu]^4*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[j]*x[i])/(2772*c^6) - (155*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j])/(108*c^4) - 
 (147227*G^2*M^3*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j])/(41580*c^6*r) - (2*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j])/(7*c^2) + (4057*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j])/(756*c^4) + 
 (257437*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j])/(16632*c^6*r) + (6*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j])/(7*c^2) + (209*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i]*x[j])/(108*c^4) - 
 (2713*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i]*x[j])/(396*c^6*r) + (4441*G^2*M^3*\[Nu]^4*Scalar[n[i]*v[-i]]*v[i]*x[j])/(2772*c^6*r) + (305*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]^3*v[i]*x[j])/(5544*c^6) + 
 (3233*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^3*v[i]*x[j])/(5544*c^6) - (8611*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^3*v[i]*x[j])/(5544*c^6) - (895*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^3*v[i]*x[j])/(154*c^6) - 
 (2839*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(1386*c^6) - (13*M*r*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(63*c^4) + (237893*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(16632*c^6) + 
 (101*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(63*c^4) - (188063*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(8316*c^6) - (209*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(63*c^4) - 
 (58565*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j])/(4158*c^6) - (457*M*r*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i]*x[j])/(2772*c^6) + (6103*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i]*x[j])/(2772*c^6) - 
 (13693*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i]*x[j])/(1386*c^6) + (40687*M*r*\[Nu]^4*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*v[i]*x[j])/(2772*c^6) + M*\[Nu]*x[i]*x[j] + (6093623*G^3*M^4*\[Nu]*x[i]*x[j])/(1455300*c^6*r^3) + 
 (214*G^3*M^4*\[Nu]*x[i]*x[j])/(105*c^6*dm3*r^3) + (653*G^2*M^3*\[Nu]*x[i]*x[j])/(252*c^4*r^2) - (5*G*M^2*\[Nu]*x[i]*x[j])/(7*c^2*r) + (36181*G^3*M^4*\[Nu]^2*x[i]*x[j])/(1386*c^6*r^3) - (G^3*M^4*Pi^2*\[Nu]^2*x[i]*x[j])/(c^6*r^3) - 
 (953*G^2*M^3*\[Nu]^2*x[i]*x[j])/(126*c^4*r^2) + (8*G*M^2*\[Nu]^2*x[i]*x[j])/(7*c^2*r) - (3632*G^3*M^4*\[Nu]^3*x[i]*x[j])/(693*c^6*r^3) + (337*G^2*M^3*\[Nu]^3*x[i]*x[j])/(252*c^4*r^2) + (13289*G^3*M^4*\[Nu]^4*x[i]*x[j])/(8316*c^6*r^3) - 
 (107*G^3*M^4*\[Nu]*Log[r^2*\[Mu]s]*x[i]*x[j])/(35*c^6*r^3) - (10837*G^2*M^3*\[Nu]*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(2970*c^6*r^2) - (131*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(756*c^4*r) + 
 (64825*G^2*M^3*\[Nu]^2*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(4158*c^6*r^2) + (907*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(756*c^4*r) - (4652*G^2*M^3*\[Nu]^3*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(231*c^6*r^2) - 
 (1273*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(756*c^4*r) - (54121*G^2*M^3*\[Nu]^4*Scalar[n[i]*v[-i]]^2*x[i]*x[j])/(5544*c^6*r^2) + (2*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]^4*x[i]*x[j])/(99*c^6*r) - 
 (1745*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^4*x[i]*x[j])/(2772*c^6*r) + (16319*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^4*x[i]*x[j])/(5544*c^6*r) - (311*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^4*x[i]*x[j])/(99*c^6*r) + 
 (29*M*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j])/(42*c^2) + (646543*G^2*M^3*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j])/(83160*c^6*r^2) + (2021*G*M^2*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j])/(756*c^4*r) - (29*M*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(14*c^2) - 
 (592747*G^2*M^3*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(16632*c^6*r^2) - (5947*G*M^2*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(756*c^4*r) + (434909*G^2*M^3*\[Nu]^3*Scalar[v[-i]*v[i]]*x[i]*x[j])/(16632*c^6*r^2) - 
 (4883*G*M^2*\[Nu]^3*Scalar[v[-i]*v[i]]*x[i]*x[j])/(756*c^4*r) - (37369*G^2*M^3*\[Nu]^4*Scalar[v[-i]*v[i]]*x[i]*x[j])/(2772*c^6*r^2) - (757*G*M^2*\[Nu]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(5544*c^6*r) + 
 (5545*G*M^2*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(8316*c^6*r) - (98311*G*M^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(16632*c^6*r) + 
 (153407*G*M^2*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]*x[i]*x[j])/(8316*c^6*r) + (253*M*\[Nu]*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(504*c^4) + (307*G*M^2*\[Nu]*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(77*c^6*r) - 
 (1835*M*\[Nu]^2*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(504*c^4) - (94475*G*M^2*\[Nu]^2*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(4158*c^6*r) + (3545*M*\[Nu]^3*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(504*c^4) + 
 (218411*G*M^2*\[Nu]^3*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(8316*c^6*r) + (299857*G*M^2*\[Nu]^4*Scalar[v[-i]*v[i]]^2*x[i]*x[j])/(8316*c^6*r) + (4561*M*\[Nu]*Scalar[v[-i]*v[i]]^3*x[i]*x[j])/(11088*c^6) - 
 (7993*M*\[Nu]^2*Scalar[v[-i]*v[i]]^3*x[i]*x[j])/(1584*c^6) + (117067*M*\[Nu]^3*Scalar[v[-i]*v[i]]^3*x[i]*x[j])/(5544*c^6) - (328663*M*\[Nu]^4*Scalar[v[-i]*v[i]]^3*x[i]*x[j])/(11088*c^6)


(* ::Subsection::Closed:: *)
(*energy flux in the center-of-mass frame*)


(262552*G^7*M^8*\[Nu]^2)/(10395*c^6*r^8) - (4048*G^6*M^7*\[Nu]^2)/(945*c^4*r^7) + 
 (32*G^5*M^6*\[Nu]^2)/(105*c^2*r^6) - (2895296*G^7*M^8*\[Nu]^3)/(31185*c^6*r^8) + 
 (608*G^6*M^7*\[Nu]^3)/(35*c^4*r^7) - (128*G^5*M^6*\[Nu]^3)/(105*c^2*r^6) - 
 (48304*G^7*M^8*\[Nu]^4)/(1485*c^6*r^8) - (128*G^6*M^7*\[Nu]^4)/(135*c^4*r^7) - 
 (27712*G^7*M^8*\[Nu]^5)/(31185*c^6*r^8) + (766575512*G^6*M^7*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/
  (1819125*c^6*r^7) + (27392*G^6*M^7*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(1575*c^6*dm3*r^7) - 
 (194494*G^5*M^6*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(945*c^4*r^6) + 
 (5872*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(105*c^2*r^5) - 
 (88*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^2)/(15*r^4) + 
 (4224268*G^6*M^7*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(2835*c^6*r^7) - 
 (1891*G^6*M^7*Pi^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(30*c^6*r^7) - 
 (6532*G^5*M^6*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(315*c^4*r^6) - 
 (16*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^2)/(7*c^2*r^5) + 
 (230308*G^6*M^7*\[Nu]^4*Scalar[n[i]*v[-i]]^2)/(1155*c^6*r^7) - 
 (512*G^5*M^6*\[Nu]^4*Scalar[n[i]*v[-i]]^2)/(45*c^4*r^6) - 
 (1376576*G^6*M^7*\[Nu]^5*Scalar[n[i]*v[-i]]^2)/(31185*c^6*r^7) - 
 (13696*G^6*M^7*\[Nu]^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v[-i]]^2)/(315*c^6*r^7) + 
 (134574346*G^5*M^6*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(51975*c^6*r^6) + 
 (3424*G^5*M^6*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(15*c^6*dm3*r^6) - 
 (17872*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(63*c^4*r^5) + 
 (1374*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^4)/(35*c^2*r^4) - 
 (2191804*G^5*M^6*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(3465*c^6*r^6) - 
 (697*G^5*M^6*Pi^2*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(5*c^6*r^6) + 
 (487768*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(945*c^4*r^5) - 
 (248*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^4)/(7*c^2*r^4) + 
 (439742*G^5*M^6*\[Nu]^4*Scalar[n[i]*v[-i]]^4)/(297*c^6*r^6) - 
 (22864*G^4*M^5*\[Nu]^4*Scalar[n[i]*v[-i]]^4)/(189*c^4*r^5) - 
 (3301324*G^5*M^6*\[Nu]^5*Scalar[n[i]*v[-i]]^4)/(10395*c^6*r^6) - 
 (6848*G^5*M^6*\[Nu]^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v[-i]]^4)/(15*c^6*r^6) + 
 (10953902*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^6)/(17325*c^6*r^5) - 
 (10004*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^6)/(315*c^4*r^4) - 
 (268706*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^6)/(77*c^6*r^5) + 
 (80936*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^6)/(315*c^4*r^4) + 
 (10410038*G^4*M^5*\[Nu]^4*Scalar[n[i]*v[-i]]^6)/(3465*c^6*r^5) - 
 (33616*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^6)/(315*c^4*r^4) - 
 (1720954*G^4*M^5*\[Nu]^5*Scalar[n[i]*v[-i]]^6)/(3465*c^6*r^5) + 
 (301585*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^8)/(1386*c^6*r^4) - 
 (65168*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^8)/(63*c^6*r^4) + 
 (549844*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^8)/(693*c^6*r^4) - 
 (104816*G^3*M^4*\[Nu]^5*Scalar[n[i]*v[-i]]^8)/(693*c^6*r^4) - 
 (2852043904*G^6*M^7*\[Nu]^2*Scalar[v[-i]*v[i]])/(5457375*c^6*r^7) - 
 (13696*G^6*M^7*\[Nu]^2*Scalar[v[-i]*v[i]])/(525*c^6*dm3*r^7) + 
 (98074*G^5*M^6*\[Nu]^2*Scalar[v[-i]*v[i]])/(567*c^4*r^6) - 
 (1088*G^4*M^5*\[Nu]^2*Scalar[v[-i]*v[i]])/(21*c^2*r^5) + 
 (32*G^3*M^4*\[Nu]^2*Scalar[v[-i]*v[i]])/(5*r^4) - (832220*G^6*M^7*\[Nu]^3*Scalar[v[-i]*v[i]])/
  (567*c^6*r^7) + (103*G^6*M^7*Pi^2*\[Nu]^3*Scalar[v[-i]*v[i]])/(2*c^6*r^7) + 
 (18184*G^5*M^6*\[Nu]^3*Scalar[v[-i]*v[i]])/(315*c^4*r^6) + 
 (64*G^4*M^5*\[Nu]^3*Scalar[v[-i]*v[i]])/(21*c^2*r^5) + 
 (11920*G^6*M^7*\[Nu]^4*Scalar[v[-i]*v[i]])/(231*c^6*r^7) + 
 (416*G^5*M^6*\[Nu]^4*Scalar[v[-i]*v[i]])/(135*c^4*r^6) - 
 (6728*G^6*M^7*\[Nu]^5*Scalar[v[-i]*v[i]])/(2835*c^6*r^7) + 
 (6848*G^6*M^7*\[Nu]^2*Log[r^2*\[Mu]s]*Scalar[v[-i]*v[i]])/(105*c^6*r^7) - 
 (575147716*G^5*M^6*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(165375*c^6*r^6) - 
 (54784*G^5*M^6*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(175*c^6*dm3*r^6) + 
 (39896*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(105*c^4*r^5) - 
 (5948*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(105*c^2*r^4) + 
 (652462*G^5*M^6*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(1155*c^6*r^6) + 
 (861*G^5*M^6*Pi^2*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(5*c^6*r^6) - 
 (68104*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(105*c^4*r^5) + 
 (1856*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(35*c^2*r^4) - 
 (1812988*G^5*M^6*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(1155*c^6*r^6) + 
 (3464*G^4*M^5*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(21*c^4*r^5) + 
 (3968648*G^5*M^6*\[Nu]^5*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/(10395*c^6*r^6) + 
 (109568*G^5*M^6*\[Nu]^2*Log[r^2*\[Mu]s]*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/
  (175*c^6*r^6) - (1430314*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (1155*c^6*r^5) + (8072*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (105*c^4*r^4) + (70316074*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (10395*c^6*r^5) - (20276*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (35*c^4*r^4) - (7344286*G^4*M^5*\[Nu]^4*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (1155*c^6*r^5) + (10096*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (35*c^4*r^4) + (2787280*G^4*M^5*\[Nu]^5*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]])/
  (2079*c^6*r^5) - (2011958*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^6*Scalar[v[-i]*v[i]])/
  (3465*c^6*r^4) + (10358396*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^6*Scalar[v[-i]*v[i]])/
  (3465*c^6*r^4) - (10577128*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^6*Scalar[v[-i]*v[i]])/
  (3465*c^6*r^4) + (578912*G^3*M^4*\[Nu]^5*Scalar[n[i]*v[-i]]^6*Scalar[v[-i]*v[i]])/
  (693*c^6*r^4) + (5122656982*G^5*M^6*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(5457375*c^6*r^6) + 
 (13696*G^5*M^6*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(175*c^6*dm3*r^6) - 
 (3952*G^4*M^5*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(35*c^4*r^5) + 
 (314*G^3*M^4*\[Nu]^2*Scalar[v[-i]*v[i]]^2)/(21*c^2*r^4) - 
 (2360192*G^5*M^6*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(10395*c^6*r^6) - 
 (369*G^5*M^6*Pi^2*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(10*c^6*r^6) + 
 (41896*G^4*M^5*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(315*c^4*r^5) - 
 (568*G^3*M^4*\[Nu]^3*Scalar[v[-i]*v[i]]^2)/(35*c^2*r^4) + 
 (2601814*G^5*M^6*\[Nu]^4*Scalar[v[-i]*v[i]]^2)/(10395*c^6*r^6) - 
 (1592*G^4*M^5*\[Nu]^4*Scalar[v[-i]*v[i]]^2)/(45*c^4*r^5) - 
 (1294264*G^5*M^6*\[Nu]^5*Scalar[v[-i]*v[i]]^2)/(31185*c^6*r^6) - 
 (27392*G^5*M^6*\[Nu]^2*Log[r^2*\[Mu]s]*Scalar[v[-i]*v[i]]^2)/(175*c^6*r^6) + 
 (54678*G^4*M^5*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(77*c^6*r^5) - 
 (2292*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(35*c^4*r^4) - 
 (405386*G^4*M^5*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(105*c^6*r^5) + 
 (13704*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(35*c^4*r^4) + 
 (1488754*G^4*M^5*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(385*c^6*r^5) - 
 (25168*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(105*c^4*r^4) - 
 (3724396*G^4*M^5*\[Nu]^5*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2)/(3465*c^6*r^5) + 
 (204349*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]]^2)/(385*c^6*r^4) - 
 (3522149*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]]^2)/(1155*c^6*r^4) + 
 (4709506*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]]^2)/(1155*c^6*r^4) - 
 (1751152*G^3*M^4*\[Nu]^5*Scalar[n[i]*v[-i]]^4*Scalar[v[-i]*v[i]]^2)/(1155*c^6*r^4) - 
 (123338*G^4*M^5*\[Nu]^2*Scalar[v[-i]*v[i]]^3)/(1155*c^6*r^5) + 
 (752*G^3*M^4*\[Nu]^2*Scalar[v[-i]*v[i]]^3)/(35*c^4*r^4) + 
 (190642*G^4*M^5*\[Nu]^3*Scalar[v[-i]*v[i]]^3)/(315*c^6*r^5) - 
 (21988*G^3*M^4*\[Nu]^3*Scalar[v[-i]*v[i]]^3)/(315*c^4*r^4) - 
 (1910026*G^4*M^5*\[Nu]^4*Scalar[v[-i]*v[i]]^3)/(3465*c^6*r^5) + 
 (3544*G^3*M^4*\[Nu]^4*Scalar[v[-i]*v[i]]^3)/(63*c^4*r^4) + 
 (151216*G^4*M^5*\[Nu]^5*Scalar[v[-i]*v[i]]^3)/(693*c^6*r^5) - 
 (62998*G^3*M^4*\[Nu]^2*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^3)/(315*c^6*r^4) + 
 (4479652*G^3*M^4*\[Nu]^3*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^3)/(3465*c^6*r^4) - 
 (357608*G^3*M^4*\[Nu]^4*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^3)/(165*c^6*r^4) + 
 (247840*G^3*M^4*\[Nu]^5*Scalar[n[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^3)/(231*c^6*r^4) + 
 (16063*G^3*M^4*\[Nu]^2*Scalar[v[-i]*v[i]]^4)/(462*c^6*r^4) - 
 (694427*G^3*M^4*\[Nu]^3*Scalar[v[-i]*v[i]]^4)/(3465*c^6*r^4) + 
 (241634*G^3*M^4*\[Nu]^4*Scalar[v[-i]*v[i]]^4)/(693*c^6*r^4) - 
 (54352*G^3*M^4*\[Nu]^5*Scalar[v[-i]*v[i]]^4)/(231*c^6*r^4)


(* ::Section:: *)
(*Remaining Multipole Moments*)


(* ::Subsection::Closed:: *)
(*mass octupole in the center-of-mass frame*)


(-13*M*r^3*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*v[j]*v[k])/(55*c^4) + (52*M*r^3*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*v[j]*v[k])/(55*c^4) - (39*M*r^3*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i]*v[j]*v[k])/(55*c^4) - (1949*G*M^2*r*\[Delta]*\[Nu]*v[j]*v[k]*x[i])/(990*c^4) - 
 (M*r^2*\[Delta]*\[Nu]*v[j]*v[k]*x[i])/(3*c^2) - (62*G*M^2*r*\[Delta]*\[Nu]^2*v[j]*v[k]*x[i])/(495*c^4) + (2*M*r^2*\[Delta]*\[Nu]^2*v[j]*v[k]*x[i])/(3*c^2) + (161*G*M^2*r*\[Delta]*\[Nu]^3*v[j]*v[k]*x[i])/(55*c^4) + (M*r^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]^2*v[j]*v[k]*x[i])/(33*c^4) - 
 (4*M*r^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]^2*v[j]*v[k]*x[i])/(33*c^4) + (M*r^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]^2*v[j]*v[k]*x[i])/(11*c^4) - (61*M*r^2*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]*v[j]*v[k]*x[i])/(330*c^4) + (173*M*r^2*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]*v[j]*v[k]*x[i])/(110*c^4) - 
 (168*M*r^2*\[Delta]*\[Nu]^3*Scalar[v[-i]*v[i]]*v[j]*v[k]*x[i])/(55*c^4) - (1949*G*M^2*r*\[Delta]*\[Nu]*v[i]*v[k]*x[j])/(990*c^4) - (M*r^2*\[Delta]*\[Nu]*v[i]*v[k]*x[j])/(3*c^2) - (62*G*M^2*r*\[Delta]*\[Nu]^2*v[i]*v[k]*x[j])/(495*c^4) + (2*M*r^2*\[Delta]*\[Nu]^2*v[i]*v[k]*x[j])/(3*c^2) + 
 (161*G*M^2*r*\[Delta]*\[Nu]^3*v[i]*v[k]*x[j])/(55*c^4) + (M*r^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]^2*v[i]*v[k]*x[j])/(33*c^4) - (4*M*r^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]^2*v[i]*v[k]*x[j])/(33*c^4) + (M*r^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]^2*v[i]*v[k]*x[j])/(11*c^4) - 
 (61*M*r^2*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]*v[i]*v[k]*x[j])/(330*c^4) + (173*M*r^2*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]*v[i]*v[k]*x[j])/(110*c^4) - (168*M*r^2*\[Delta]*\[Nu]^3*Scalar[v[-i]*v[i]]*v[i]*v[k]*x[j])/(55*c^4) + (2461*G*M^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j])/(1980*c^4) + 
 (M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j])/(3*c^2) - (8689*G*M^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j])/(1980*c^4) - (2*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j])/(3*c^2) - (463*G*M^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j])/(220*c^4) + 
 (13*M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[k]*x[i]*x[j])/(66*c^4) - (107*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[k]*x[i]*x[j])/(66*c^4) + (34*M*r*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[k]*x[i]*x[j])/(11*c^4) - 
 (1949*G*M^2*r*\[Delta]*\[Nu]*v[i]*v[j]*x[k])/(990*c^4) - (M*r^2*\[Delta]*\[Nu]*v[i]*v[j]*x[k])/(3*c^2) - (62*G*M^2*r*\[Delta]*\[Nu]^2*v[i]*v[j]*x[k])/(495*c^4) + (2*M*r^2*\[Delta]*\[Nu]^2*v[i]*v[j]*x[k])/(3*c^2) + (161*G*M^2*r*\[Delta]*\[Nu]^3*v[i]*v[j]*x[k])/(55*c^4) + 
 (M*r^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]^2*v[i]*v[j]*x[k])/(33*c^4) - (4*M*r^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]^2*v[i]*v[j]*x[k])/(33*c^4) + (M*r^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]^2*v[i]*v[j]*x[k])/(11*c^4) - (61*M*r^2*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]*v[i]*v[j]*x[k])/(330*c^4) + 
 (173*M*r^2*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]*v[i]*v[j]*x[k])/(110*c^4) - (168*M*r^2*\[Delta]*\[Nu]^3*Scalar[v[-i]*v[i]]*v[i]*v[j]*x[k])/(55*c^4) + (2461*G*M^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k])/(1980*c^4) + (M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k])/(3*c^2) - 
 (8689*G*M^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k])/(1980*c^4) - (2*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k])/(3*c^2) - (463*G*M^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k])/(220*c^4) + (13*M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i]*x[k])/(66*c^4) - 
 (107*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i]*x[k])/(66*c^4) + (34*M*r*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*x[i]*x[k])/(11*c^4) + (2461*G*M^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k])/(1980*c^4) + 
 (M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k])/(3*c^2) - (8689*G*M^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k])/(1980*c^4) - (2*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k])/(3*c^2) - (463*G*M^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k])/(220*c^4) + 
 (13*M*r*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j]*x[k])/(66*c^4) - (107*M*r*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j]*x[k])/(66*c^4) + (34*M*r*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*x[j]*x[k])/(11*c^4) - M*\[Delta]*\[Nu]*x[i]*x[j]*x[k] - 
 (151*G^2*M^3*\[Delta]*\[Nu]*x[i]*x[j]*x[k])/(33*c^4*r^2) + (5*G*M^2*\[Delta]*\[Nu]*x[i]*x[j]*x[k])/(6*c^2*r) + (1591*G^2*M^3*\[Delta]*\[Nu]^2*x[i]*x[j]*x[k])/(132*c^4*r^2) - (13*G*M^2*\[Delta]*\[Nu]^2*x[i]*x[j]*x[k])/(6*c^2*r) - (235*G^2*M^3*\[Delta]*\[Nu]^3*x[i]*x[j]*x[k])/(66*c^4*r^2) + 
 (247*G*M^2*\[Delta]*\[Nu]*Scalar[n[i]*v[-i]]^2*x[i]*x[j]*x[k])/(1320*c^4*r) - (531*G*M^2*\[Delta]*\[Nu]^2*Scalar[n[i]*v[-i]]^2*x[i]*x[j]*x[k])/(440*c^4*r) + (1347*G*M^2*\[Delta]*\[Nu]^3*Scalar[n[i]*v[-i]]^2*x[i]*x[j]*x[k])/(440*c^4*r) - (5*M*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k])/(6*c^2) - 
 (3853*G*M^2*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k])/(1320*c^4*r) + (19*M*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k])/(6*c^2) + (14257*G*M^2*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k])/(1320*c^4*r) + (17371*G*M^2*\[Delta]*\[Nu]^3*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k])/(1320*c^4*r) - 
 (257*M*\[Delta]*\[Nu]*Scalar[v[-i]*v[i]]^2*x[i]*x[j]*x[k])/(440*c^4) + (7319*M*\[Delta]*\[Nu]^2*Scalar[v[-i]*v[i]]^2*x[i]*x[j]*x[k])/(1320*c^4) - (5501*M*\[Delta]*\[Nu]^3*Scalar[v[-i]*v[i]]^2*x[i]*x[j]*x[k])/(440*c^4)


(* ::Subsection::Closed:: *)
(*mass hexadecapole in the center-of-mass frame*)


(13*M*r^2*\[Nu]*v[k]*v[l]*x[i]*x[j])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[k]*v[l]*x[i]*x[j])/(11*c^2) + (13*M*r^2*\[Nu]^3*v[k]*v[l]*x[i]*x[j])/(11*c^2) + (13*M*r^2*\[Nu]*v[j]*v[l]*x[i]*x[k])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[j]*v[l]*x[i]*x[k])/(11*c^2) + 
 (13*M*r^2*\[Nu]^3*v[j]*v[l]*x[i]*x[k])/(11*c^2) + (13*M*r^2*\[Nu]*v[i]*v[l]*x[j]*x[k])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[i]*v[l]*x[j]*x[k])/(11*c^2) + (13*M*r^2*\[Nu]^3*v[i]*v[l]*x[j]*x[k])/(11*c^2) - (18*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[l]*x[i]*x[j]*x[k])/(55*c^2) + 
 (18*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[l]*x[i]*x[j]*x[k])/(11*c^2) - (18*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*v[l]*x[i]*x[j]*x[k])/(11*c^2) + (13*M*r^2*\[Nu]*v[j]*v[k]*x[i]*x[l])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[j]*v[k]*x[i]*x[l])/(11*c^2) + (13*M*r^2*\[Nu]^3*v[j]*v[k]*x[i]*x[l])/(11*c^2) + 
 (13*M*r^2*\[Nu]*v[i]*v[k]*x[j]*x[l])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[i]*v[k]*x[j]*x[l])/(11*c^2) + (13*M*r^2*\[Nu]^3*v[i]*v[k]*x[j]*x[l])/(11*c^2) - (18*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j]*x[l])/(55*c^2) + (18*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j]*x[l])/(11*c^2) - 
 (18*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*v[k]*x[i]*x[j]*x[l])/(11*c^2) + (13*M*r^2*\[Nu]*v[i]*v[j]*x[k]*x[l])/(55*c^2) - (13*M*r^2*\[Nu]^2*v[i]*v[j]*x[k]*x[l])/(11*c^2) + (13*M*r^2*\[Nu]^3*v[i]*v[j]*x[k]*x[l])/(11*c^2) - (18*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k]*x[l])/(55*c^2) + 
 (18*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k]*x[l])/(11*c^2) - (18*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*v[j]*x[i]*x[k]*x[l])/(11*c^2) - (18*M*r*\[Nu]*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k]*x[l])/(55*c^2) + (18*M*r*\[Nu]^2*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k]*x[l])/(11*c^2) - 
 (18*M*r*\[Nu]^3*Scalar[n[i]*v[-i]]*v[i]*x[j]*x[k]*x[l])/(11*c^2) + M*\[Nu]*x[i]*x[j]*x[k]*x[l] - (10*G*M^2*\[Nu]*x[i]*x[j]*x[k]*x[l])/(11*c^2*r) - 3*M*\[Nu]^2*x[i]*x[j]*x[k]*x[l] + (61*G*M^2*\[Nu]^2*x[i]*x[j]*x[k]*x[l])/(11*c^2*r) - (105*G*M^2*\[Nu]^3*x[i]*x[j]*x[k]*x[l])/(11*c^2*r) + 
 (103*M*\[Nu]*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k]*x[l])/(110*c^2) - (147*M*\[Nu]^2*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k]*x[l])/(22*c^2) + (279*M*\[Nu]^3*Scalar[v[-i]*v[i]]*x[i]*x[j]*x[k]*x[l])/(22*c^2)


(* ::Subsection::Closed:: *)
(*mass dotriacontapole in the center-of-mass frame*)


-(M*\[Delta]*\[Nu]*x[i]*x[j]*x[k]*x[l]*x[l1]) + 2*M*\[Delta]*\[Nu]^2*x[i]*x[j]*x[k]*x[l]*x[l1]


(* ::Subsection::Closed:: *)
(*current quadrupole in the center-of-mass frame*)


(-103*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*v[i]*v[l]*x[k])/(126*c^4) - (5*M*r*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*v[i]*v[l]*x[k])/(56*c^2) - (337*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*v[i]*v[l]*x[k])/(252*c^4) + 
 (5*M*r*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*v[i]*v[l]*x[k])/(28*c^2) + (173*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*v[i]*v[l]*x[k])/(168*c^4) - 
 (25*M*r*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*v[l]*x[k])/(336*c^4) + (25*M*r*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*v[l]*x[k])/(48*c^4) - 
 (25*M*r*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[i]*v[l]*x[k])/(28*c^4) - (103*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*v[j]*v[l]*x[k])/(126*c^4) - (5*M*r*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*v[j]*v[l]*x[k])/(56*c^2) - 
 (337*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*v[j]*v[l]*x[k])/(252*c^4) + (5*M*r*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*v[j]*v[l]*x[k])/(28*c^2) + (173*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*v[j]*v[l]*x[k])/(168*c^4) - 
 (25*M*r*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*v[l]*x[k])/(336*c^4) + (25*M*r*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*v[l]*x[k])/(48*c^4) - 
 (25*M*r*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]*Scalar[v[-i]*v[i]]*v[j]*v[l]*x[k])/(28*c^4) - (M*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/2 - (1469*G^2*M^3*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/(504*c^4*r^2) - 
 (27*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/(28*c^2*r) + (1543*G^2*M^3*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/(252*c^4*r^2) - (15*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/(14*c^2*r) - 
 (293*G^2*M^3*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*v[l]*x[i]*x[k])/(168*c^4*r^2) + (5*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[i]*x[k])/(504*c^4*r) + (241*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[i]*x[k])/(504*c^4*r) + 
 (335*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[i]*x[k])/(168*c^4*r) - (13*M*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[i]*x[k])/(56*c^2) - (671*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[i]*x[k])/(504*c^4*r) + 
 (17*M*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[i]*x[k])/(14*c^2) + (1297*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[i]*x[k])/(252*c^4*r) + (121*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[i]*x[k])/(24*c^4*r) - 
 (29*M*\[Delta]*\[Nu]*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[i]*x[k])/(168*c^4) + (11*M*\[Delta]*\[Nu]^2*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[i]*x[k])/(6*c^4) - (505*M*\[Delta]*\[Nu]^3*epsilon\[Delta]3[j, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[i]*x[k])/(112*c^4) - 
 (M*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/2 - (1469*G^2*M^3*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/(504*c^4*r^2) - (27*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/(28*c^2*r) + (1543*G^2*M^3*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/(252*c^4*r^2) - 
 (15*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/(14*c^2*r) - (293*G^2*M^3*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*v[l]*x[j]*x[k])/(168*c^4*r^2) + (5*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[j]*x[k])/(504*c^4*r) + 
 (241*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[j]*x[k])/(504*c^4*r) + (335*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*Scalar[n[i]*v[-i]]^2*v[l]*x[j]*x[k])/(168*c^4*r) - (13*M*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[j]*x[k])/(56*c^2) - 
 (671*G*M^2*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[j]*x[k])/(504*c^4*r) + (17*M*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[j]*x[k])/(14*c^2) + (1297*G*M^2*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[j]*x[k])/(252*c^4*r) + 
 (121*G*M^2*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]*v[l]*x[j]*x[k])/(24*c^4*r) - (29*M*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[j]*x[k])/(168*c^4) + (11*M*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[j]*x[k])/(6*c^4) - 
 (505*M*\[Delta]*\[Nu]^3*epsilon\[Delta]3[i, -k, -l]*Scalar[v[-i]*v[i]]^2*v[l]*x[j]*x[k])/(112*c^4)


(* ::Subsection::Closed:: *)
(*current octupole in the center-of-mass frame*)


(G*M^2*r*\[Nu]*epsilon\[Delta]3[i, k, -l]*v[l]*x[j])/(5*c^2) - (G*M^2*r*\[Nu]^2*epsilon\[Delta]3[i, k, -l]*v[l]*x[j])/(12*c^2) + (G*M^2*r*\[Nu]*epsilon\[Delta]3[i, j, -l]*v[l]*x[k])/(5*c^2) - (G*M^2*r*\[Nu]^2*epsilon\[Delta]3[i, j, -l]*v[l]*x[k])/(12*c^2) + 
 (8*G*M^2*r*\[Nu]*epsilon\[Delta]3[i, k, -l]*v[j]*x[l])/(15*c^2) - (G*M^2*r*\[Nu]^2*epsilon\[Delta]3[i, k, -l]*v[j]*x[l])/(4*c^2) + (8*G*M^2*r*\[Nu]*epsilon\[Delta]3[i, j, -l]*v[k]*x[l])/(15*c^2) - (G*M^2*r*\[Nu]^2*epsilon\[Delta]3[i, j, -l]*v[k]*x[l])/(4*c^2) + 
 (7*M*r^2*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*v[j]*v[k]*v[l1]*x[l])/(45*c^2) - (7*M*r^2*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*v[j]*v[k]*v[l1]*x[l])/(9*c^2) + (7*M*r^2*\[Nu]^3*epsilon\[Delta]3[i, -l, -l1]*v[j]*v[k]*v[l1]*x[l])/(9*c^2) + 
 (G*M^2*\[Nu]*epsilon\[Delta]3[i, k, -l]*Scalar[n[i]*v[-i]]*x[j]*x[l])/(30*c^2) + (M*r*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[k]*v[l1]*x[j]*x[l])/(9*c^2) - (5*M*r*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[k]*v[l1]*x[j]*x[l])/(9*c^2) + 
 (5*M*r*\[Nu]^3*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[k]*v[l1]*x[j]*x[l])/(9*c^2) + (G*M^2*\[Nu]*epsilon\[Delta]3[i, j, -l]*Scalar[n[i]*v[-i]]*x[k]*x[l])/(30*c^2) + (M*r*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[j]*v[l1]*x[k]*x[l])/(9*c^2) - 
 (5*M*r*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[j]*v[l1]*x[k]*x[l])/(9*c^2) + (5*M*r*\[Nu]^3*epsilon\[Delta]3[i, -l, -l1]*Scalar[n[i]*v[-i]]*v[j]*v[l1]*x[k]*x[l])/(9*c^2) + M*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*v[l1]*x[j]*x[k]*x[l] + 
 (14*G*M^2*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*v[l1]*x[j]*x[k]*x[l])/(9*c^2*r) - 3*M*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*v[l1]*x[j]*x[k]*x[l] - (16*G*M^2*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*v[l1]*x[j]*x[k]*x[l])/(9*c^2*r) - (86*G*M^2*\[Nu]^3*epsilon\[Delta]3[i, -l, -l1]*v[l1]*x[j]*x[k]*x[l])/(9*c^2*r) + 
 (41*M*\[Nu]*epsilon\[Delta]3[i, -l, -l1]*Scalar[v[-i]*v[i]]*v[l1]*x[j]*x[k]*x[l])/(90*c^2) - (77*M*\[Nu]^2*epsilon\[Delta]3[i, -l, -l1]*Scalar[v[-i]*v[i]]*v[l1]*x[j]*x[k]*x[l])/(18*c^2) + (185*M*\[Nu]^3*epsilon\[Delta]3[i, -l, -l1]*Scalar[v[-i]*v[i]]*v[l1]*x[j]*x[k]*x[l])/(18*c^2)


(* ::Subsection::Closed:: *)
(*current hexadecapole in the center-of-mass frame*)


-(M*\[Delta]*\[Nu]*epsilon\[Delta]3[i, -l1, -l2]*v[l2]*x[j]*x[k]*x[l]*x[l1]) + 2*M*\[Delta]*\[Nu]^2*epsilon\[Delta]3[i, -l1, -l2]*v[l2]*x[j]*x[k]*x[l]*x[l1]

